On the combinatorics of tableaux -- Graphical representation of insertion algorithms

Many algorithms for inserting elements into tableaux are known, starting with the Robinson-Schensted algorithm. Much of those processes can be incorporated into the general framework of Fomin's "growth diagrams". Even for single types of tableaux, there are various alternative insertion algorithms and, due to the varying ways they are described, the relationships between the algorithms can be obscure. The distinguishing features of many algorithms can be codified into graphic "insertion diagrams" which make important aspects of the algorithms immediately apparent. We use insertion diagrams to build a graphic catalog or picture book of many of the tableau insertion algorithms in the literature.

==> growth-driver.py <==
#! /bin/python3

# Driver for the machinery in growth.py.

# Copyright © 2023 Dale R. Worley.  Licensed to the public under CC-BY.

import sys

import avispa_lattices
import lattice_plus

from growth import *

args = sys.argv[1:]

def indent(string, prefix):
    ''' String is assumed to be a sequence of lines ended EOLs.
    Returns string with each line prefixed by prefix. '''
    return ''.join(map(lambda line: prefix + line,
                       string.splitlines(keepends=True)))

# Do shifted insertion on [1, 4, 3, 2].
if args[0] == 'test1':
    perm = [1, 4, 3, 2]
    print()
    print(f"Permutation {' '.join(map(str, perm))}")
    print()
    d = ShiftedGrowthFunction.GrowthDiagram(perm)
    #print(d.printable(), end='')
    d.grow()
    print(d.printable(), end='')

# Do Sagan insertion on all 4-permutations.
if args[0] == 'test2':
    size = 4
    for perm in ShiftedSag1979GrowthFunction.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(str, perm))}")
        print()
        d = ShiftedSag1979GrowthFunction.GrowthDiagram(perm)
        #print(d.printable(), end='')
        d.grow()
        print(d.p_synopsis())
        print(d.p_nocolor_synopsis())
        print(d.q_synopsis())
        print(d.q_nocolor_synopsis())
        print(d.printable(), end='')
        print(d.p())
        print(d.q())

# Do census on various insertion algorithms for a particular size.
# This checks that the algorithms are working correctly in general,
# as most bugs will cause irregular distribution of the P and Q
# tableaux.
if args[0] == 'test3':
    size = 5
    print('UnshiftedGrowthFunction')
    UnshiftedGrowthFunction.check_growth_census(
        UnshiftedGrowthFunction.generate_permutations(size))
    print('UnshiftedColumnGrowthFunction')
    UnshiftedColumnGrowthFunction.check_growth_census(
        UnshiftedColumnGrowthFunction.generate_permutations(size))
    print('ShiftedGrowthFunction')
    ShiftedGrowthFunction.check_growth_census(
        ShiftedGrowthFunction.generate_permutations(size))
    print('ShiftedSag1979GrowthFunction')
    ShiftedSag1979GrowthFunction.check_growth_census(
        ShiftedSag1979GrowthFunction.generate_permutations(size))
    print('GeneralUnshiftedGrowthFunction row')
    Grow = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row)
    Grow.check_growth_census(Grow.generate_permutations(size))
    print('GeneralUnshiftedGrowthFunction column')
    Gcol = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_col)
    Gcol.check_growth_census(Gcol.generate_permutations(size))
    print('GeneralUnshiftedGrowthFunction mixed')
    Gmixed = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_mixed)
    Gmixed.check_growth_census(Gmixed.generate_permutations(size))
    print('GeneralUnshiftedGrowthFunction left-right')
    Gleftright = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_left_right)
    Gleftright.check_growth_census(Gleftright.generate_permutations(size))
    print('GeneralUnshiftedGrowthFunction double')
    Gdouble = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_double)
    Gdouble.check_growth_census(Gdouble.generate_permutations(size))
    print('GeneralShiftedGrowthFunction shifted')
    Gshifted = gen_GeneralShiftedGrowthFunction(*algorithm_shifted)
    Gshifted.check_growth_census(Gshifted.generate_permutations(size))
    print('GeneralShiftedGrowthFunction sagan')
    Gsagan = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_sagan)
    Gsagan.check_growth_census(Gsagan.generate_permutations(size))
    print('GeneralShiftedGrowthFunction mixed')
    Gmixed = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_mixed)
    Gmixed.check_growth_census(Gmixed.generate_permutations(size))
    print('GeneralShiftedGrowthFunction McLarnan unshifted fairy')
    Gfairy = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_mclarnan_fairy)
    Gfairy.check_growth_census(Gfairy.generate_permutations(size))
    print('GeneralShiftedGrowthFunction shifted_column')
    Gscol = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_column)
    Gscol.check_growth_census(Gscol.generate_permutations(size))
    print('GeneralShiftedGrowthFunction dual_shifted_column')
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    Gdscol.check_growth_census(Gdscol.generate_permutations(size))

# Do general unshifted insertion for row insertion on [1, 4, 3, 2].
if args[0] == 'test4':
    # Row insertion.
    Grow = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row)
    perm = [(1, 'X'), (4, 'X'), (3, 'X'), (2, 'X')]
    Grow.check_permutation(perm)
    d = Grow.GrowthDiagram(perm)
    d.grow()
    print(d.printable(), end='')

# Do general unshifted insertion for column insertion on [1, 4, 3, 2].
if args[0] == 'test4a':
    # Column insertion.
    U = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_col)
    perm = [(1, 'X'), (4, 'X'), (3, 'X'), (2, 'X')]
    U.check_permutation(perm)
    d = U.GrowthDiagram(perm)
    d.grow()
    print(d.printable(), end='')

# Do unshifted insertion on [1, 4, 3, 2].
if args[0] == 'test5':
    perm = [1, 4, 3, 2]
    print()
    print(f"Permutation {' '.join(map(str, perm))}")
    print()
    d = UnshiftedGrowthFunction.GrowthDiagram(perm)
    #print(d.printable(), end='')
    d.grow()
    print(d.printable(), end='')

# Do column insertion on [1, 4, 3, 2].
if args[0] == 'test6':
    perm = [1, 4, 3, 2]
    print()
    print(f"Permutation {' '.join(map(str, perm))}")
    print()
    d = UnshiftedColumnGrowthFunction.GrowthDiagram(perm)
    #print(d.printable(), end='')
    d.grow()
    print(d.printable(), end='')

# Example of mixed insertion Haim1989 Def. 3.1 and Fig. 1.
# "Growth for the permutation (7o, 5, 6, 2o, 4, 1o, 3) for mixed insertion"
if args[0] == 'test7':
    Gmixed = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_mixed)
    perm = [(7, 'C'), (5, 'U'), (6, 'U'), (2, 'C'), (4, 'U'), (1, 'C'),
            (3, 'U')]
    Gmixed.check_permutation(perm)
    d = Gmixed.GrowthDiagram(perm)
    d.grow()
    print(d.printable(), end='')
    print()
    print(d.p())
    print(d.q())
    print(d.latex(), end='')
    print(f"{d.p_latex=!r}") # ***
    d.p_latex({'-': '', 'U': '', 'C':'^\\circ'}) # ***
    print(d.p_latex({'-': '', 'U': '', 'C':'^\\circ'}), end='')
    print(d.q_latex({'|': ''}), end='')

# Example of left-right insertion, dual to Haim1989 Def. 3.1 and Fig. 1.
if args[0] == 'test7a':
    Gleftright = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_left_right)
    # The inverse of the permutation in test7.
    perm = [(6, 'C'), (4, 'C'), (7, 'U'), (5, 'U'), (2, 'U'), (3, 'U'), 
            (1, 'C')]
    Gleftright.check_permutation(perm)
    d = Gleftright.GrowthDiagram(perm)
    d.grow()
    print(d.printable(), end='')
    print()
    print(d.p())
    print(d.q())
    print(d.latex(), end='')
    print(d.p_latex({'-': ''}), end='')
    print(d.q_latex({'|': '', 'U': '', 'C':'^\\circ'}), end='')

# Example of double-circle insertion.
if args[0] == 'test8':
    Gdouble = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_double)
    perm = [(6, 'CU'), (4, 'CC'), (7, 'UU'), (5, 'UC'), (2, 'UU'), (3, 'UC'), 
            (1, 'CU')]
    Gdouble.check_permutation(perm)
    d = Gdouble.GrowthDiagram(perm)
    d.grow()
    print(d.printable(), end='')
    print()
    print(d.p())
    print(d.q())
    print(d.latex(), end='')
    print(d.p_latex({'-': '', 'U': '', 'C':'^\\circ'}), end='')
    print(d.q_latex({'|': '', 'U': '', 'C':'^\\bullet'}), end='')

# "Example growth process for the permutation (2, 3, 4, 1)."
if args[0] == 'test9':
    Grow = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row)
    perm = [(2, 'X'), (3, 'X'), (4, 'X'), (1, 'X')]
    Grow.check_permutation(perm)
    d = Grow.GrowthDiagram(perm)
    d.grow()
    print(d.printable(), end='')
    print()
    print(d.p())
    print(d.q())
    print(d.latex(), end='')
    print(d.p_latex({'-': ''}), end='')
    print(d.q_latex({'|': ''}), end='')

# Check that operations on ShiftedGrowthFunctionBase.Shape work as expected.
if args[0] == 'test10':
    def report(value):
        # Return printable version of the return value of row_insert
        # or col_insert.
        if not(isinstance(value, tuple) and len(value) == 2):
            raise Exception("Bad value {value!r}")
        return '(' + repr(value[0].value) + ', ' + repr(value[1]) + ')'

    cls = ShiftedGrowthFunctionBase.Shape
    print(f"{cls.zero().value=!r}")
    print()

    print(f"{cls([]).row(0)=!r}")
    print(f"{cls([]).row(1)=!r}")
    print(f"{cls([1]).row(0)=!r}")
    print(f"{cls([1]).row(1)=!r}")
    print(f"{cls([1]).row(2)=!r}")
    print(f"{cls([2]).row(0)=!r}")
    print(f"{cls([2]).row(1)=!r}")
    print(f"{cls([2]).row(2)=!r}")
    print(f"{cls([2,1]).row(0)=!r}")
    print(f"{cls([2,1]).row(1)=!r}")
    print(f"{cls([2,1]).row(2)=!r}")
    print(f"{cls([5,3,1]).row(0)=!r}")
    print(f"{cls([5,3,1]).row(1)=!r}")
    print(f"{cls([5,3,1]).row(2)=!r}")
    print(f"{cls([5,3,1]).row(3)=!r}")
    print()

    print(f"{report(cls([]).row_incr(0))=!s}")
    print(f"{report(cls([1]).row_incr(0))=!s}")
    print(f"{report(cls([2]).row_incr(0))=!s}")
    print(f"{report(cls([2,1]).row_incr(0))=!s}")
    print(f"{report(cls([3]).row_incr(0))=!s}")
    print(f"{report(cls([2]).row_incr(1))=!s}")
    print(f"{report(cls([3]).row_incr(1))=!s}")
    print(f"{report(cls([3,1]).row_incr(1))=!s}")
    print(f"{report(cls([3,2]).row_incr(2))=!s}")
    print(f"{report(cls([4,3]).row_incr(2))=!s}")
    print(f"{report(cls([4,3,1]).row_incr(2))=!s}")
    print()

    print(f"{report(cls.row_insert(cls([1]), cls([2])))=!s}")
    print(f"{report(cls.row_insert(cls([2]), cls([3])))=!s}")
    print(f"{report(cls.row_insert(cls([2,1]), cls([3,1])))=!s}")
    print(f"{report(cls.row_insert(cls([4,3,1]), cls([5,3,1])))=!s}")
    print(f"{report(cls.row_insert(cls([5,2,1]), cls([5,3,1])))=!s}")
    print(f"{report(cls.row_insert(cls([5,3,1]), cls([5,3,2])))=!s}")
    print(f"{report(cls.row_insert(cls([5,4,2]), cls([5,4,3])))=!s}")
    print()

    print(f"{cls([]).col(0)=!r}")
    print(f"{cls([]).col(1)=!r}")
    print(f"{cls([1]).col(0)=!r}")
    print(f"{cls([1]).col(1)=!r}")
    print(f"{cls([1]).col(2)=!r}")
    print(f"{cls([2]).col(0)=!r}")
    print(f"{cls([2]).col(1)=!r}")
    print(f"{cls([2]).col(2)=!r}")
    print(f"{cls([2,1]).col(0)=!r}")
    print(f"{cls([2,1]).col(1)=!r}")
    print(f"{cls([2,1]).col(2)=!r}")
    print(f"{cls([5,3,1]).col(0)=!r}")
    print(f"{cls([5,3,1]).col(1)=!r}")
    print(f"{cls([5,3,1]).col(2)=!r}")
    print(f"{cls([5,3,1]).col(3)=!r}")
    print(f"{cls([5,3,1]).col(4)=!r}")
    print(f"{cls([5,3,1]).col(5)=!r}")
    print(f"{cls([5,3,1]).col(6)=!r}")
    print()

    print(f"{report(cls([]).col_incr(0))=!s}")
    print(f"{report(cls([1]).col_incr(1))=!s}")
    print(f"{report(cls([2]).col_incr(1))=!s}")
    print(f"{report(cls([3]).col_incr(1))=!s}")
    print(f"{report(cls([3,2]).col_incr(2))=!s}")
    print(f"{report(cls([3,2]).col_incr(3))=!s}")
    print(f"{report(cls([4,3]).col_incr(2))=!s}")
    print(f"{report(cls([4,3]).col_incr(4))=!s}")
    print(f"{report(cls([4,3,1]).col_incr(3))=!s}")
    print(f"{report(cls([4,3,1]).col_incr(4))=!s}")
    print(f"{report(cls([5,3,1]).col_incr(3))=!s}")
    print(f"{report(cls([5,3,1]).col_incr(4))=!s}")
    print(f"{report(cls([5,3,1]).col_incr(5))=!s}")
    print()

    print(f"{report(cls.col_insert(cls([1]), cls([2])))=!s}")
    print(f"{report(cls.col_insert(cls([2]), cls([3])))=!s}")
    print(f"{report(cls.col_insert(cls([2,1]), cls([3,1])))=!s}")
    print(f"{report(cls.col_insert(cls([4,3,1]), cls([5,3,1])))=!s}")
    print(f"{report(cls.col_insert(cls([5,2,1]), cls([5,3,1])))=!s}")
    print(f"{report(cls.col_insert(cls([5,3,1]), cls([5,3,2])))=!s}")
    print(f"{report(cls.col_insert(cls([5,4,2]), cls([5,4,3])))=!s}")
    print()

# Test that GeneralShiftedGrowthFunction operates shifted insertion the
# same way as ShiftedGrowthFunction.
if args[0] == 'test11':
    Gshifted = gen_GeneralShiftedGrowthFunction(*algorithm_shifted)
    perms = Gshifted.generate_permutations(6)
    for perm in perms:
        d1 = Gshifted.GrowthDiagram(perm)
        d1.grow()
        d2 = ShiftedGrowthFunction.GrowthDiagram([v[0] for v in perm])
        d2.grow()
        if not (d1.p_synopsis() == d2.p_synopsis() and 
                d1.q_synopsis() == d2.q_synopsis()):
            print(repr(perm))
            print()
            print(d1.printable())
            print(d2.printable())
            print(d1.p_synopsis())
            print(d2.p_synopsis())
            print(d1.q_synopsis())
            print(d2.q_synopsis())
            print()
            print(d1.p())
            print()
            print(d2.p())
            print()
            print(d1.q())
            print()
            print(d2.q())
            print()
            raise Exception("Error found")

# Show how generate_permutations works for GeneralUnshiftedGrowthFunction
# and GeneralShiftedGrowthFunction.
if args[0] == 'test12':
    Gunshifted = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row)
    perms = Gunshifted.generate_permutations(4)
    for perm in perms:
        print(repr(perm))
    print()
    Gshifted = gen_GeneralShiftedGrowthFunction(*algorithm_shifted)
    perms = Gshifted.generate_permutations(4)
    for perm in perms:
        print(repr(perm))

# Test that GeneralUnshiftedGrowthFunction operates shifted insertion the
# same way as ShiftedSag1979GrowthFunction.
if args[0] == 'test13':
    Gshifted = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_sagan)
    perms = Gshifted.generate_permutations(5)
    for perm in perms:
        d1 = Gshifted.GrowthDiagram(perm)
        d1.grow()
        d2 = ShiftedSag1979GrowthFunction.GrowthDiagram([v[0] for v in perm])
        d2.grow()
        if not (d1.p_synopsis() == d2.p_synopsis() and 
                d1.q_synopsis() == d2.q_synopsis()):
            print(repr(perm))
            print()
            print(d1.printable())
            print(d2.printable())
            print(d1.p_synopsis())
            print(d2.p_synopsis())
            print(d1.q_synopsis())
            print(d2.q_synopsis())
            print()
            print(d1.p())
            print(d2.p())
            print(d1.q())
            print(d2.q())
            raise Exception("Error found")

# Test that GeneralUnshiftedGrowthFunction operates row and colmn insertion the
# same way as UnshiftedGrowthFunction and UnshiftedColumnGrowthFunction.
if args[0] == 'test14':
    Grow = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row)
    perms = Grow.generate_permutations(6)
    for perm in perms:
        d1 = Grow.GrowthDiagram(perm)
        d1.grow()
        d2 = UnshiftedGrowthFunction.GrowthDiagram([v[0] for v in perm])
        d2.grow()
        if not (d1.p_synopsis() == d2.p_synopsis() and 
                d1.q_synopsis() == d2.q_synopsis()):
            print(repr(perm))
            print()
            print(d1.printable())
            print(d2.printable())
            print(d1.p_synopsis())
            print(d2.p_synopsis())
            print(d1.q_synopsis())
            print(d2.q_synopsis())
            print()
            print(d1.p())
            print(d2.p())
            print(d1.q())
            print(d2.q())
            raise Exception("Error found")
    Gcol = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_col)
    perms = Gcol.generate_permutations(6)
    for perm in perms:
        d1 = Gcol.GrowthDiagram(perm)
        d1.grow()
        d2 = UnshiftedColumnGrowthFunction.GrowthDiagram([v[0] for v in perm])
        d2.grow()
        if not (d1.p_synopsis() == d2.p_synopsis() and 
                d1.q_synopsis() == d2.q_synopsis()):
            print(repr(perm))
            print()
            print(d1.printable())
            print(d2.printable())
            print(d1.p_synopsis())
            print(d2.p_synopsis())
            print(d1.q_synopsis())
            print(d2.q_synopsis())
            print()
            print(d1.p())
            print(d2.p())
            print(d1.q())
            print(d2.q())
            raise Exception("Error found")

# Test that p() and q() function for gen_* classes.
if args[0] == 'test15':
    Grow = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row)
    perm = [(1, 'X'), (4, 'X'), (3, 'X'), (2, 'X')]
    d = Grow.GrowthDiagram(perm)
    d.grow()
    if not (d.p() == '1- 2- \n3- \n4- \n' and d.q() == '1| 2| \n3| \n4| \n'):
        print(d.p())
        print(d.q())
        raise Exception("Error found")
    Gshifted = gen_GeneralShiftedGrowthFunction(*algorithm_shifted)
    perm = [(1, 'X'), (4, 'X'), (3, 'X'), (2, 'X')]
    d = Gshifted.GrowthDiagram(perm)
    d.grow()
    if not (d.p() == '1- 2- 4- \n   3- \n' and d.q() == '1- 2B 4R \n   3- \n'):
        print(d.p())
        print(d.q())
        print(repr(d.p()))
        print(repr(d.q()))
        raise Exception("Error found")

# Example of shifted mixed insertion from Haim1989 Fig. 6 and the
# inverse of the shifted example (1, 2, 5, 4, 3).
if args[0] == 'test16':
    Gms = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_mixed)

    perm = [(4, 'X'), (9, 'X'), (6, 'X'), (8, 'X'), (1, 'X'), (7, 'X'), 
            (3, 'X'), (5, 'X'), (2, 'X')]
    d = Gms.GrowthDiagram(perm)
    d.grow()
    print(d.printable())
    print(d.p_synopsis())
    print(d.q_synopsis())
    print()
    print(d.p())
    print(d.q())

    perm = [(1, 'X'), (2, 'X'), (5, 'X'), (4, 'X'), (3, 'X')]
    d = Gms.GrowthDiagram(perm)
    d.grow()
    print(d.printable())
    print(d.p_synopsis())
    print(d.q_synopsis())
    print()
    print(d.p())
    print(d.q())
    print(d.latex())
    print(d.p_latex({'-': '', 'U': '', 'C':'^\\circ'}))
    print(d.q_latex({'|': ''}))

# Do McLarnan unshifted fairy insertion on all 4-permutations.
if args[0] == 'test17':
    size = 4
    Gfairy = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_mclarnan_fairy)
    for perm in Gfairy.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(str, perm))}")
        print()
        d = Gfairy.GrowthDiagram(perm)
        d.grow()
        print(d.p_nocolor_synopsis())
        print(d.q_nocolor_synopsis())
        print(d.printable(), end='')
        print(d.p())
        print(d.q())

# Example of McLarnan unshifted fairy insertion on [5, 4, 3, 2, 1]
if args[0] == 'test18':
    Gfairy = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_mclarnan_fairy)
    perm = [(4, 'X'), (2, 'X'), (6, 'X'), (5, 'X'), (1, 'X'), (7, 'X'), (3, 'X')]
    print(perm)
    d = Gfairy.GrowthDiagram(perm)
    d.grow()
    print(d.printable())
    print(d.p_synopsis())
    print(d.q_synopsis())
    print()
    print(d.p())
    print(d.q())
    print(d.latex())
    print(d.p_latex({'-': ''}))
    print(d.q_latex({'|': ''}))

# Examples of jitter insertion
if args[0] == 'test19':
    Gjitter = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_jitter)
    for perm in (
            [(1, 'U'), (2, 'U'), (3, 'U'), (4, 'U')],
            [(4, 'U'), (3, 'U'), (2, 'U'), (1, 'U')],
            [(1, 'C'), (2, 'C'), (3, 'C'), (4, 'C')],
            [(4, 'C'), (3, 'C'), (2, 'C'), (1, 'C')],
            ):
        print(perm)
        d = Gjitter.GrowthDiagram(perm)
        d.grow()
        print(d.printable())
        print(d.p_synopsis())
        print(d.q_synopsis())
        print()
        print(d.p())
        print(d.q())
        print(d.latex())
        print(d.p_latex({'-': ''}))
        print(d.q_latex({'|': '', 'U': '', 'C':'^\\circ'}), end='')

# Do McLarnan shifted column insertion on all 4-permutations.
# Show growth diagrams and tableaux.
if args[0] == 'test20a':
    size = 4
    Gscol = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_column)
    for perm in Gscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gscol.GrowthDiagram(perm)
        d.grow()
        print(d.p_nocolor_synopsis())
        print(d.q_nocolor_synopsis())
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
# Show tableaux.
if args[0] == 'test20b':
    size = 4
    Gscol = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_column)
    for perm in Gscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gscol.GrowthDiagram(perm)
        d.grow()
        print(d.p())
        print(d.q())
# Show LaTeX.
if args[0] == 'test20c':
    size = 4
    Gscol = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_column)
    for perm in Gscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gscol.GrowthDiagram(perm)
        d.grow()
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
        print(d.latex())
        print(d.p_latex({'-': '', 'U': '', 'C': '^\\circ'}))
        print(d.q_latex({'|': ''}), end='')
# Test on (1, 2, 3, 4).
if args[0] == 'test20d':
    Gscol = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_column)
    for perm in [[(1, 'X'), (2, 'X'), (3, 'X'), (4, 'X')]]:
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gscol.GrowthDiagram(perm)
        d.grow()
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
# Test on his examples:  See McLarn1986 pp. 56-57.
if args[0] == 'test20e':
    Gscol = gen_GeneralShiftedGrowthFunction(*algorithm_shifted_column)
    for perm in [[(5, 'X'), (2, 'X'), (1, 'X'), (3, 'X'), (6, 'X'), (7, 'X'), (4, 'X')],
                 [(3, 'X'), (2, 'X'), (4, 'X'), (7, 'X'), (1, 'X'), (5, 'X'), (6, 'X')],
                 ]:
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gscol.GrowthDiagram(perm)
        d.grow()
        print(d.printable(), end='')
        print(d.p())
        print(d.q())

# Do McLarnan dual shifted column insertion on all 4-permutations.
# Show growth diagrams and tableaux.
if args[0] == 'test21a':
    size = 4
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    for perm in Gdscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.p_nocolor_synopsis())
        print(d.q_nocolor_synopsis())
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
# Show tableaux.
if args[0] == 'test21b':
    size = 4
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    for perm in Gdscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.p())
        print(d.q())
# Show LaTeX.
if args[0] == 'test21c':
    size = 4
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    for perm in Gdscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
        print(d.latex())
        print(d.p_latex({'-': ''}))
        print(d.q_latex({'|': '', 'U': '', 'C': '^\\circ'}), end='')
# Test on (1, 2, 3, 4).
if args[0] == 'test21d':
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    for perm in [[(1, 'X'), (2, 'X'), (3, 'X'), (4, 'X')]]:
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
# Test on his examples:  See McLarn1986 pp. 56-57.
if args[0] == 'test21e':
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    for perm in [[(5, 'X'), (2, 'X'), (1, 'X'), (3, 'X'), (6, 'X'), (7, 'X'), (4, 'X')],
                 [(3, 'X'), (2, 'X'), (4, 'X'), (7, 'X'), (1, 'X'), (5, 'X'), (6, 'X')],
                 ]:
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.printable(), end='')
        print(d.p())
        print(d.q())

# Output a dense listing of permutations and how they are processed by
# dual shifted column, shifted, and unshifted for comparison.
if args[0] == 'test22':
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    size = 4
    for perm in Gdscol.generate_permutations(size):
        perm_nocolor = list(map(lambda x: x[0], perm))
        descr = f"Permutation {' '.join(map(str, perm_nocolor))}"
        print(descr, end='\t')

        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.p_nocolor_synopsis(), end='\t')
        print(d.q_nocolor_synopsis(), end='\t')
        print(d.q_synopsis(), end='\t')

        d = ShiftedGrowthFunction.GrowthDiagram(perm_nocolor)
        d.grow()
        print('s', end=' ')
        print(d.p_nocolor_synopsis(), end='\t')
        print(d.q_nocolor_synopsis(), end='\t')
        print(d.q_synopsis(), end='\t')

        d = UnshiftedGrowthFunction.GrowthDiagram(perm_nocolor)
        d.grow()
        print('us', end=' ')
        print(d.p_nocolor_synopsis(), end='\t')
        print(d.q_nocolor_synopsis(), end='')

        print()
# *** code after here is new for mclarnan.
# Produce tables to help decode the doubling process for McLarnan dual-column.
if args[0] == 'test23a':
    # size is 2nd arg, defaulting to 4
    size = int(args[1]) if len(args) >= 2 else 4
    # Print the dual-column results.
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    for perm in Gdscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.p())
        print(d.q())
    # Print the doubled results.
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row))
    for double_perm in Gdbl.generate_double_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: x[0], double_perm))}")
        print()
        dd = Gdbl.GrowthDiagram(double_perm)
        dd.grow()
        print(dd.p())
        print(dd.q())
# Produce display of the doubling process for McLarnan dual-column.
if args[0] == 'test23b':
    # size is 2nd arg, defaulting to 4
    size = int(args[1]) if len(args) >= 2 else 4
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row))
    for perm in Gdscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        # Print the dual-column result.
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.p())
        print(d.q())
        # Print the doubled result.
        double_perm = Gdbl.double_perm(perm)
        print(double_perm)
        dd = Gdbl.GrowthDiagram(double_perm)
        dd.grow()
        print(dd.p())
        print(dd.q())
# Produce display of the doubling process for McLarnan dual-column.
if args[0] == 'test23bx':
    # size is 2nd arg, defaulting to 4
    size = int(args[1]) if len(args) >= 2 else 4
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row))
    for perm in Gdscol.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}")
        print()
        # Print the dual-column result.
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        print(d.p())
        print(d.q())
        # Print the doubled result.
        double_perm = Gdbl.double_perm(perm)
        print(double_perm)
        for i in range(size-1, -1, -1):
            print(f"{i=!r}")
            dp = double_perm[i:2*size-i]
            #print(dp)
            dd = Gdbl.GrowthDiagram(dp)
            dd.grow()
            #print(f"{dd.node_max().value=!r}")
            print(f"{Gdbl.shape_is_doubled(dd.node_max())=!r}")
            print(dd.p())
            print(dd.q())
if args[0] == 'test23by':
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row))
    for shape in [
            [],
            [1,],
            [2,],
            [3,],
            [1, 1],
            [2, 1],
            [3, 1],
            [2, 2],
            [2, 2, 2],
            [3, 3],
            [4, 3, 1],
            [5, 3, 1],
            [4, 4, 1],
            [4, 3, 2],
            [4, 3, 1, 1],
            [5, 4, 2, 1],
    ]:
        print(f"EE shape_is_doubled({shape!r})={Gdbl.shape_is_doubled(Gdbl.Shape(shape))}")
if args[0] == 'test23c':
    # size is 2nd arg, defaulting to 4
    size = int(args[1]) if len(args) >= 2 else 4
    # Generate the row insertions of doubled permutations.
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row))
    double_tally = {}
    for double_perm in Gdbl.generate_double_permutations(size):
        p = 'Doubled ' + ' '.join(map(lambda x: x[0], double_perm)) + '\n'
        print(p, end='')
        print()
        dd = Gdbl.GrowthDiagram(double_perm)
        dd.grow()
        print(dd.p())
        if not Gdbl.shape_is_doubled(dd.node_max()):
            print('Not symmetric.')
            continue
        p0 = dd.p()
        p1 = p0.splitlines()
        p2 = []
        for i in range(len(p1)):
            p1_line = p1[i]
            p1_line = p1_line[4*(i+1):]
            p1_line = re.sub(re.compile(r'[-+]-'), r'-', p1_line)
            if len(p1_line) > 1:
                # Regenerate P as a shifted tableau.
                p1_line = '   ' * i + p1_line
                p2.append(p1_line + '\n')
        p3 = ''.join(p2)
        print('Key ' + p3)
        print(dd.q())

        double_tally.setdefault(p3, []).append(p + dd.p() + dd.q())

    # Generate the dual-column results.
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    tally = {}
    # Sort the dual-column insertions of permutations, first by their P tableau,
    # then by their Q tableau without circling, then by their Q tableau.
    for perm in Gdscol.generate_permutations(size):
        pt =  f"Permutation {' '.join(map(lambda x: str(x[0]), perm))}"
        d = Gdscol.GrowthDiagram(perm)
        d.grow()
        p = d.p()
        q = d.q()
        qu = re.sub(re.compile('[UC]'), '-', q)
        tally.setdefault(p, {}).setdefault(qu, {}).setdefault(q, []).append(perm)
    for pk, pv in tally.items():
        print(pk, end='')
        for d in double_tally[pk]:
            print(indent(d, '\t'))
        for quk, quv in pv.items():
            print(indent(quk, '\t'), end='')
            for qk, qv in quv.items():
                print(indent(qk, '\t\t'), end='')
                for ptv in qv:
                    print(f"\t\t\tPermutation {' '.join(map(lambda x: str(x[0]), perm))}")
                    if False:
                        # Compose the doubled permutations derived from perm.
                        # Taken from generate_double_permutations().
                        # Use a mess of nested iterators rather than explicit loops.
                        r0 = (perm,)
                        r1 = map(lambda x: tuple(zip(*x)),
                                 itertools.product(r0,
                                                   itertools.product(('+-', '-+'), 
                                                                     repeat=size)))
                        r2 = map(lambda a:
                                 list(map(lambda x: (str(x[0][0])+x[1][0], x[0][1]), a)) +
                                 list(map(lambda x: (str(x[0][0])+x[1][1], x[0][1]),
                                          reversed(a))),
                                 r1)
                        double_perms = tuple(r2)
                        for dp in double_perms:
                            print('Doubled ' + ' '.join(map(lambda x: x[0], dp)))
                            dd = Gdbl.GrowthDiagram(dp)
                            dd.grow()
                            print(dd.p())
                            if not Gdbl.shape_is_doubled(dd.node_max()):
                                print('Not symmetric.')
                                continue


                            p0 = dd.p()
                            p1 = p0.splitlines()
                            p2 = []
                            for i in range(len(p1)):
                                p1_line = p1[i]
                                p1_line = p1_line[4*(i+1):]
                                p1_line = re.sub(re.compile(r'([-+])-'), r'\1', p1_line)
                                if len(p1_line) > 1:
                                    p2.append(p1_line + '\n')
                            p3 = ''.join(p2)
                            print(f"{p3=!r} {pk=!r}")
                            if p3 != pk:
                                print('P does not match')
                                continue
                            print(repr(dd.p()))
                            print(dd.q())
                            sys.exit(1)
# Testing reducing a doubled tableau to a single shifted one.
if args[0] == 'test23d':
    # size is 2nd arg, defaulting to 4
    size = int(args[1]) if len(args) >= 2 else 4
    # Print the dual-column results.
    Gdscol = gen_GeneralShiftedGrowthFunction(*algorithm_dual_shifted_column)
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row))
    p0 = '1-- 2-- 3-- 4-- \n1+- \n2+- \n3+- \n4+- \n'
    print(repr(p0))
    p1 = p0.splitlines()
    print(f"{p1=!r}")
    p2 = []
    for i in range(len(p1)):
        p1_line = p1[i]
        p1_line = p1_line[4*(i+1):]
        p1_line = re.sub(re.compile(r'([-+])-'), r'\1', p1_line)
        if len(p1_line) > 1:
            p2.append(p1_line + '\n')
    print(f"{p2=!r}")
    p3 = ''.join(p2)
    print(f"{p3=!r}")
    
# Test inserting pairs of C and R insertions.
if args[0] == 'test24':
    # size is 2nd arg, defaulting to 4
    size = int(args[1]) if len(args) >= 2 else 4
    # Do double insertion of unshifted left-right insertion.
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_left_right))
    # Generate the doubled permutations.
    # Use a mess of nested iterators rather than explicit loops.
    r0 = Gdbl.generate_permutations(size)
    # Note r0 lists circled permutations.
    r2 = map(lambda a:
             tuple(itertools.chain(
                 *tuple(map(lambda x: ((str(x[0])+'+', x[1]),
                                       (str(x[0])+'-', 
                                        'C' if x[1]=='U' else 'U' )),
                            a)))),
             r0)
    r2 = tuple(r2)
    for double_perm in r2:
        print()
        print(f"Permutation {double_perm}")
        print()
        dd = Gdbl.GrowthDiagram(double_perm)
        dd.grow()
        print(dd.p())
        print(dd.q())
# Some fixed test cases.
if args[0] == 'test25':
    # Do double insertion of unshifted left-right insertion.
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_left_right))
    # Note that these tuples are in insertion order, which is the
    # reverse of how the "deconstructions" are listed in
    # notes-mclarnan.  The deconstructions are compositions of
    # operators, and thus operate in right-to-left order as they are
    # written.
    for double_perm in [
            (('4+', 'U'), ('4-', 'C'), ('2+', 'U'), ('2-', 'C'),
             ('1+', 'U'), ('1-', 'C'), ('3+', 'U'), ('3-', 'C')),
            (('2+', 'U'), ('2-', 'C'), ('4-', 'C'), ('4+', 'U'),
             ('1+', 'U'), ('1-', 'C'), ('3+', 'U'), ('3-', 'C')),
            (('4+', 'U'), ('4-', 'C'), ('2+', 'U'), ('2-', 'C'),
             ('1-', 'C'), ('1+', 'U'), ('3+', 'U'), ('3-', 'C')),
            (('4+', 'U'), ('4-', 'C'), ('2-', 'C'), ('2+', 'U'),
             ('1-', 'C'), ('1+', 'U'), ('3+', 'U'), ('3-', 'C')),
            ]:
        print()
        print(f"Permutation {double_perm}")
        print()
        dd = Gdbl.GrowthDiagram(double_perm)
        dd.grow()
        print(dd.p())
        print(dd.q())
# Test inserting pairs of C and R insertions, with the fixed pattern
# C of n- followed by R of n+.
# Though this is not so much McLarnan but shifted insertion.
if args[0] == 'test26':
    # size is 2nd arg, defaulting to 4
    size = int(args[1]) if len(args) >= 2 else 4
    # Do double insertion of unshifted left-right insertion.
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_left_right))
    # Generate the doubled permutations.
    double_perms = [list(itertools.chain(*(((str(x)+'-', 'C'), (str(x)+'+', 'U'))
                                         for x in perm)))
                    for perm in itertools.permutations(range(1, size+1))]
    for double_perm in double_perms:
        print()
        print(f"Permutation {double_perm}")
        print()
        dd = Gdbl.GrowthDiagram(double_perm)
        dd.grow()
        print(dd.p())
        print(dd.q())
# Is there any doubling of 3 2 1 4 that generates a plausible doubling
# of the M tableaux:
# 1 2 3   1 2U 3U
#   4       4
# 
# 1- 1+ 2+ 3+
# 2- 4- 4+
# 3-
if args[0] == 'test27':
    # Do double insertion of unshifted left-right insertion.
    Gdbl = gen_DoubledGrowthFunction(
        gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_left_right))
    def variants(n):
        return (
            ((n+'+', 'C'), (n+'-', 'U')),
            ((n+'+', 'U'), (n+'-', 'C')),
            ((n+'-', 'U'), (n+'+', 'C')),
            ((n+'-', 'C'), (n+'+', 'U')),
        )
    v1 = variants('1')
    v2 = variants('2')
    v3 = variants('3')
    v4 = variants('4')
    for item3 in v3:
        for item2 in v2:
            for item1 in v1:
                for item4 in v4:
                    double_perm = list(itertools.chain(item4, item2, item1, item3))
                    dd = Gdbl.GrowthDiagram(double_perm)
                    dd.grow()
                    p = dd.p()
                    q = dd.q()
                    if p[:30] == '1-- 1+- 2+- 3+- \n2-- 4-- 4+- \n':
                        print(double_perm)
                        #print(p)
                        print(q)
if args[0] == 'test28':
    # Insertion into a YF1 "tableau".
    GYF1 = gen_GeneralYF1GrowthFunction(True)
    perm = [1, 4, 3, 2]
    print()
    print(f"Permutation {' '.join(map(str, perm))}")
    print()
    d = GYF1.GrowthDiagram(perm)
    print(d.printable(), end='')
    d.grow()
    print(d.printable(), end='')
if args[0] == 'test28l':
    # Insertion into a YF1 "tableau".
    # 2nd arg selects the permutation.
    i = int(args[1])
    if i == 1:
        n = 4
        perm = [1, 4, 3, 2]
    elif i == 2:
        n = 5
        perm = [1, 3, 2, 4, 5]
    elif i == 3:
        # Roby1991 example p. 88
        n = 9
        perm = [2, 5, 4, 9, 1, 8, 6, 7, 3]
    else:
        raise Exception("Undefined permutation selection {i}")
    # 3rd arg is a file output by projective.py test13.
    if len(args) > 2:
        covers = {'0': []}
        with open(args[2], 'r') as ff:
            for l in ff:
                i = l.index(':')
                a = l[:i]
                b = l[i+1:-1]
                if a == '': a = '0'
                #print(f"{a=!r} {b=!r}")
                covers.setdefault(b, []).append(a)
        c, l = lattice_plus.AvispaLatticePlus.canonicalize_children(covers)
        poset = avispa_lattices.Lattice.from_children(c, labels=l, check=False)
        lattice = lattice_plus.AvispaLatticePlus.truncate_reflect(poset, n, short_name=f'{args[2]}[{n}]')
        assert lattice.is_lattice
        assert lattice.is_modular
    else:
        lattice = None
    def annotate(lower, upper):
        ''' Calculate the annotation on an arrow.  It is a list of the
        j.i.s under upper but not under lower, which are shapes. '''
        ls = set(lattice.irreducible_descendants[
            lattice._labels.index(str(lower))])
        us = set(lattice.irreducible_descendants[
            lattice._labels.index(str(upper))])
        return ['+'+lattice._labels[ji] for ji in us - ls]
    GYF1 = gen_GeneralYF1GrowthFunction(True)
    print()
    print(f"Permutation {' '.join(map(str, perm))}")
    print()
    d = GYF1.GrowthDiagram(perm)
    d.grow()
    print(d.printable(), end='')
    print()
    if lattice is not None:
        print(d.latex(edge_annotate_horiz=annotate,
                      edge_annotate_vert=annotate),
              end='')
    else:
        print(d.latex(), end='')

if args[0] == 'test29':
    # Testing GeneralYF1GrowthFunction.growth_function_promote.
    for config in True, False:
        GYF1 = gen_GeneralYF1GrowthFunction(config)
        for tv, xv, expected_true, expected_false in \
            (('', '1', '2', '2'),

             ('1', '11', '21', '21'),

             ('1', '2', '21', '12'),
             
             ('11', '111', '211', '211'),
             
             ('2', '12', '22', '22'),
             
             ('2', '21', '22', '22'),
             ('11', '21', '211', '121'),
             
             ('111', '1111', '2111', '2111'),
             
             ('12', '112', '212', '212'),
             
             ('21', '121', '221', '221'),
             
             ('21', '211', '221', '221'),
             ('111', '211', '2111', '1211'),
             
             ('12', '22', '212', '122'),
             ('21', '22', '221', '212'),

             ('122', '222', '2122', '1222'),
             ('212', '222', '2212', '2122'),
             ('221', '222', '2221', '2212'),

             ('222', '2221', '2222', '2222'),
             ('1221', '2221', '21221', '12221'),
             ('2121', '2221', '22121', '21221'),
             ('2211', '2221', '22211', '22121'),

             ('2221', '22211', '22221', '22221'),
             ('12211', '22211', '212211', '122211'),
             ('21211', '22211', '221211', '212211'),
             ('22111', '22211', '222111', '221211'),
             ):
            z = GYF1.GrowthDiagram.growth_function_promote(GYF1.Shape(tv),
                                                           GYF1.Shape(xv),
                                                           0)[0]
            print(f"config = {config} "
                  f"growth_function_promote(t={tv}, x={xv}) = {z.value}")
            expected = expected_true if config else expected_false
            if z.value != expected:
                raise Exception(f"config = {config}, "
                                f"growth_function_promote(t={tv}, x={xv}) = "
                                f"{z.value}, expected {expected}")
if args[0] == 'test30':
    # Testing GeneralYF1GrowthFunction.growth_function_alpha.
    for config in True, False:
        GYF1 = gen_GeneralYF1GrowthFunction(config)
        for tv, expected_true, expected_false in \
            (('', '1', '1'),
             ('1', '11', '11'),
             ('2', '12', '21'),
             ('11', '111', '111'),
             ('111', '1111', '1111'),
             ('21', '121', '211'),
             ('12', '112', '112'),
             ('1111', '11111', '11111'),
             ('112', '1112', '1112'),
             ('121', '1121', '1121'),
             ('211', '1211', '2111'),
             ('22', '122', '221'),
             ('222', '1222', '2221'),
             ('2221', '12221', '22211'),
             ('22211', '122211', '222111')
             ):
            z = GYF1.GrowthDiagram.growth_function_alpha(GYF1.Shape(tv),
                                                         0)[0]
            print(f"config = {config} "
                  f"growth_function_alpha(t={tv}) = {z.value}")
            expected = expected_true if config else expected_false
            if z.value != expected:
                raise Exception(f"config = {config}, "
                                f"growth_function_alpha(t={tv}) = "
                                f"{z.value}, expected {expected}")

# Do YF insertion on all 4-permutations.
if args[0] == 'test31':
    size = int(args[1]) if len(args) > 1 and args[1] != '' else 4
    config = (args[2][0] in 'Tt') if len(args) > 2 else True
    print(f"size = {size} config = {config}")
    GYF1 = gen_GeneralYF1GrowthFunction(config)
    for perm in GYF1.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(str, perm))}")
        print()
        d = GYF1.GrowthDiagram(perm)
        #print(d.printable(), end='')
        d.grow()
        print(d.p_synopsis())
        print(d.p_nocolor_synopsis())
        print(d.q_synopsis())
        print(d.q_nocolor_synopsis())
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
        print(d.latex(), end='')
if args[0] == 'test31l':
    # 2nd arg is a file output by projective.py test13.
    # 3rd arg is the size of permutations.
    size = int(args[2]) if len(args) > 2 and args[2] != '' else 4
    # 4th arg is the configuration.
    config = (args[3][0] in 'Tt') if len(args) > 3 else True
    # Read the lattice.
    covers = {'0': []}
    with open(args[1], 'r') as ff:
        for l in ff:
            i = l.index(':')
            a = l[:i]
            b = l[i+1:-1]
            if a == '': a = '0'
            #print(f"{a=!r} {b=!r}")
            covers.setdefault(b, []).append(a)
    c, l = lattice_plus.AvispaLatticePlus.canonicalize_children(covers)
    poset = avispa_lattices.Lattice.from_children(c, labels=l, check=False)
    lattice = lattice_plus.AvispaLatticePlus.truncate_reflect(poset, size, short_name=f'{args[1]}[{size}]')
    assert lattice.is_lattice
    assert lattice.is_modular
    def annotate(lower, upper):
        ''' Calculate the annotation on an arrow.  It is a list of the
        j.i.s under upper but not under lower, which are shapes. '''
        ls = set(lattice.irreducible_descendants[
            lattice._labels.index(str(lower))])
        us = set(lattice.irreducible_descendants[
            lattice._labels.index(str(upper))])
        return ['+'+lattice._labels[ji] for ji in us - ls]

    print(f"size = {size} config = {config}")
    GYF1 = gen_GeneralYF1GrowthFunction(config)
    for perm in GYF1.generate_permutations(size):
        print()
        print(f"Permutation {' '.join(map(str, perm))}")
        print()
        d = GYF1.GrowthDiagram(perm)
        #print(d.printable(), end='')
        d.grow()
        print(d.p_synopsis())
        print(d.p_nocolor_synopsis())
        print(d.q_synopsis())
        print(d.q_nocolor_synopsis())
        print(d.printable(), end='')
        print(d.p())
        print(d.q())
        print(d.latex(edge_annotate_horiz=annotate,
                      edge_annotate_vert=annotate),
              end='')
if args[0] == 'test31ldelta':
    # Print the latex for a permutation and nothing else, but only if
    # the growth involves a closure-delta.
    # 2nd arg is a file output by projective.py test13.
    # 3rd arg is the size of permutations.
    size = int(args[2]) if len(args) > 2 and args[2] != '' else 4
    # 4th arg is the configuration.
    config = (args[3][0] in 'Tt') if len(args) > 3 else True
    # Read the lattice.
    covers = {'0': []}
    with open(args[1], 'r') as ff:
        for l in ff:
            i = l.index(':')
            a = l[:i]
            b = l[i+1:-1]
            if a == '': a = '0'
            #print(f"{a=!r} {b=!r}")
            covers.setdefault(b, []).append(a)
    c, l = lattice_plus.AvispaLatticePlus.canonicalize_children(covers)
    poset = avispa_lattices.Lattice.from_children(c, labels=l, check=False)
    lattice = lattice_plus.AvispaLatticePlus.truncate_reflect(poset, size, short_name=f'{args[1]}[{size}]')
    assert lattice.is_lattice
    assert lattice.is_modular
    def annotate(lower, upper):
        ''' Calculate the annotation on an arrow.  It is a list of the
        j.i.s under upper but not under lower, which are shapes. '''
        ls = set(lattice.irreducible_descendants[
            lattice._labels.index(str(lower))])
        us = set(lattice.irreducible_descendants[
            lattice._labels.index(str(upper))])
        return ['+'+lattice._labels[ji] for ji in us - ls]

    print(f"size = {size} config = {config}")
    GYF1 = gen_GeneralYF1GrowthFunction(config)
    for perm in GYF1.generate_permutations(size):
        d = GYF1.GrowthDiagram(perm)
        d.grow()
        latex = d.latex(edge_annotate_horiz=annotate,
                        edge_annotate_vert=annotate)
        if 'vbox' in latex:
            print()
            print(f"Permutation {' '.join(map(str, perm))}")
            print()
            print(latex)

if args[0] == 'test32':
    # Testing GeneralYF1GrowthFunction.Shape.join.
    GYF1 = gen_GeneralYF1GrowthFunction(True) # config doesn't affect join().
    for xv, yv, expected in \
        (('11', '2', '21'),
         ('12', '21', '22'),
         ('21', '111', '211'),
         ('1111', '211', '2111'),
         ('211', '121', '221'),
         ('121', '22', '221'),
         ('22', '112', '212'),
         ):
        z = GYF1.Shape.join(GYF1.Shape(xv), GYF1.Shape(yv))
        print(f"join(x={xv}, y={yv}) = {z.value}")
        if z.value != expected:
            raise Exception(f"join(x={xv}, y={yv}) = "
                            f"{z.value}, expected {expected}")


==> growth.py <==
#! /bin/python3

''' The machinery of growth diagrams. '''

# Copyright © 2023 Dale R. Worley.  Licensed to the public under CC-BY.

import collections
import inspect
import itertools
import re
import sys

def link_contained_classes(cls):
    ''' Find classes contained in the decorated class and set their
    "_containing_class" attribute to the decorated class.
    Assignment is suppressed if the attribute already has a non-None
    value. '''
    for k, v in cls.__dict__.items():
        if inspect.isclass(v):
            if not ('_containing_class' in v.__dict__ and
                    v.__dict__['_containing_class'] is not None):
                v._containing_class = cls
    return cls

@link_contained_classes
class GrowthFunctionBase:
    ''' The abstract base class for implementing growth functions and
    diagrams. '''

    # Arrays of single characters, which are the edge colors used.
    # G1 colors. The first character is always '-', which is used
    # for degenerate G1 edges.  The remaining characters correspond
    # to the label values.
    g1_edge_labels = '--'    # Defaults to be compatible with mono-weighted.
    # G2 colors. The first character is always '|', which is used
    # for degenerate G2 edges.  The remaining characters correspond
    # to the label values.
    g2_edge_labels = None

    # An array of strings, which are the printable
    # representation of the alpha values.  alpha_print[0]
    # represents the non-color and should always be ''.
    alpha_print = None

    class Shape:
        ''' Represents the shapes that are vertices of the growth diagram
        i.e. the vertices of the dual graph. '''

        def __init__(self):
            raise NotImplementedError

        def __eq__(self, other):
            raise NotImplementedError

        def __ne__(self, other):
            return not self.__eq__(other)

        def __str__(self):
            raise NotImplementedError

        def join(self, other):
            ''' Join of two shapes. '''
            raise NotImplementedError

        @classmethod
        def zero(cls):
            ''' Return the zero tableau. '''
            raise NotImplementedError

    class GrowthDiagram:
        ''' Growth diagram. '''

        horiz_line_start = '* -'
        horiz_line_end = '-- '
        horiz_spacer = '|     '
        horiz_spacer_end = '|'
        alpha_prefix = '  '
        alpha_suffix = '   '

        def __init__(self, permutation):
            ''' Return a growth diagram for the permutation.

            Installs the permutation in the diagram but doesn't calculate
            the cells. '''

            (length, big) = self._containing_class.check_permutation(permutation)
            #print(f"B {length=!r} {big=!r}")

            # Initialize the diagram.
            n = [[None for y in range(length+1)] for x in range(big+1)]
            #print(f"N {len(n)=} {len(n[0])=}")
            z = self._containing_class.Shape.zero()
            for x in range(big+1):
                n[x][0] = z
            for y in range(length+1):
                n[0][y] = z
            self.nodes = n
            #print(f"M {len(self.nodes)=} {len(self.nodes[0])=}")
            # An alpha value is recorded at the x,y of the node SW of
            # its cell.
            # In the base class, alpha is either 0 or 1, represented by
            # '' and 'X'.
            p = [['' for y in range(length)] for x in range(big)]
            for i, v in enumerate(permutation):
                p[v-1][i] = 'X'
            self.alphas = p
            #print(f"V {self.alphas=}")
            # A G1 edge color is recorded at the x,y of the node W of
            # its G1/horizontal edge in the diagram.
            c = [['?' for y in range(length+1)] for x in range(big)]
            for x in range(big):
                c[x][0] = self._containing_class.g1_edge_labels[0]
            self.g1_edge_color = c
            #print(f"WA {self.g1_edge_color=}")
            # A G2 edge color is recorded at the x,y of the node S of
            # its G2/vertical edge in the diagram.
            c = [['?' for y in range(length)] for x in range(big+1)]
            for y in range(length):
                c[0][y] = self._containing_class.g2_edge_labels[0]
            self.g2_edge_color = c
            #print(f"WB {self.g2_edge_color=}")

        def grow(self):
            ''' Execute the growth function on the diagram. '''
            x_len = len(self.nodes)
            y_len = len(self.nodes[0])
            for y in range(y_len-1):
                for x in range(x_len-1):
                    # x,y are the coordinates of the t node.
                    #print(f"T {x=} {y=}")
                    (z, c) = self.psi(self.nodes[x][y], self.nodes[x+1][y],
                                      self.nodes[x][y+1],
                                      self.g2_edge_color[x][y],
                                      self.alphas[x][y])
                    #print(f"U {z=!s} {c=}")
                    self.nodes[x+1][y+1] = z
                    self.g1_edge_color[x][y+1] = \
                        self._containing_class.g1_edge_labels[0]
                    self.g2_edge_color[x+1][y] = c

        @classmethod
        def psi(cls, t, x, y, y_color, alpha):
            ''' The Psi function defined in [Fom1995] Def. 3.7.12.
            Returns the z shape and the color of b2. '''
            #print(f"S {t=!s} {x=!s} {y=!s} {y_color} {alpha=}")
            if alpha != '':
                if not (x == t and y == t):
                    raise Exception(f"Inconsistency:  alpha = {alpha!r} t = {t!s} x = {x!s} y = {y!s}")
                else:
                    return cls.growth_function_alpha(t, alpha)
            else:               # alpha = 0
                if x == t and y == t:
                    #print(f"Y 1")
                    return (t, cls._containing_class.g2_edge_labels[0])
                elif x != t and y == t:
                    #print(f"Y 2")
                    return (x, cls._containing_class.g2_edge_labels[0])
                elif x == t and y != t:
                    #print(f"Y 3")
                    return (y, y_color)
                elif x != y:    # and x !=t and y != t
                    #print(f"Y 4")
                    return (x.join(y), y_color)
                else:           # x == y and x,y != t
                    #print(f"Y 5")
                    return cls.growth_function_promote(t, x, y_color)

        @classmethod
        def growth_function_alpha(cls, t, alpha):
            ''' Returns the z shape and the color of b2 in the
            case when alpha != 0. '''
            raise NotImplementedError

        @classmethod
        def growth_function_promote(cls, t, x, y_color):
            ''' Returns the z shape and the color of b2 in the
            case when x = y != t. '''
            raise NotImplementedError

        def printable(self):
            ''' Return printable string for the diagram. '''
            x_len = len(self.nodes)
            y_len = len(self.nodes[0])
            p = ''
            for y in range(y_len-1, -1, -1):
                #print(f"L printing {y=}")
                # Print the line containing the nodes at time y.
                line1 = ''
                for x in range(0, x_len):
                    #print(f"J printing node {x=},{y=}")
                    n = self.nodes[x][y]
                    s = '?' if n is None else str(n)
                    if x < x_len-1:
                        if len(s) < len(self.horiz_line_start):
                            s += self.horiz_line_start[len(s):]
                        s += self.g1_edge_color[x][y]
                        s += self.horiz_line_end[len(self.g1_edge_color[x][y]):]
                    line1 += s
                #print(f"O {line1=!r}")
                p += line1 + '\n'
                if y > 0:
                    # Print the bodies of the cells from time y-1 to time y.
                    line1 = (x_len-1) * self.horiz_spacer + self.horiz_spacer_end
                    #print(f"P {line1=!r}")
                    p += line1 + '\n'
                    line2 = self.g2_edge_color[0][y-1]
                    for x in range(x_len-1):
                        ap = self.alphas[x][y-1]
                        line2 += (self.alpha_prefix +
                                  ap + self.alpha_suffix[len(ap):] +
                                  self.g2_edge_color[x+1][y-1])
                        #print(f"K printing node {x=},{y=} {line2=}")
                    #print(f"Q {line2=!r}")
                    p += line2 + '\n'
                    p += line1 + '\n'
            return p

        def latex(self, edge_annotate_horiz=None, edge_annotate_vert=None):
            ''' Return LaTeX for the diagram.
            edge_annotate_horiz/vert are None or functions that return
            additional strings for annotating horizontal/vertical
            arrows.  Each is given arguments (west/south node value,
            east/north node value) and returns None, a non-empty
            string, or a list of non-empty strings.  Strings are
            assumed to not contain TeX special characters. '''
            #print(f"GA enter latex({edge_annotate_horiz=!r}, {edge_annotate_vert=!r})")
            def annotatize(a, b):
                ''' Turn a and b into an arrow label string.
                a and b can be None, a non-empty string, or a list of
                non-empty strings. '''
                #print(f"GB annotatize({a=!r}, {b=!r})")
                if not a:
                    a = []
                elif isinstance(a, str):
                    a = [a]
                if not b:
                    b = []
                elif isinstance(b, str):
                    b = [b]
                r = a + b
                if not r:
                    return ''
                elif len(r) == 1:
                    return r[0]
                else:
                    return '\\vbox{\setlength{\\baselineskip}{7pt}' + \
                        ''.join(map(lambda s: '\\hbox{$'+s+'$}', r)) + \
                        '}'
            p = "\\begin{tikzcd}[ampersand replacement=\&,sep=small]\n"
            x_len = len(self.nodes)
            y_len = len(self.nodes[0])
            for y in range(y_len-1, -1, -1):
                #print(f"L printing {y=}")
                # Print the line containing the nodes at time y.
                for x in range(0, x_len):
                    #print(f"J printing node {x=},{y=}")
                    # Print the tikzcd for the node.
                    s = '' if x == 0 else '  '
                    n = self.nodes[x][y]
                    if n is None:
                        s += '?'
                    elif n == self._containing_class.Shape.zero():
                        s += '\\emptyset'
                    else:
                        s += str(n)
                    s += ' '
                    if x < x_len-1:
                        #print(f"GE near annotatize, node={self.nodes[x][y]}")
                        s+= '\\ar[rr'
                        if len(self._containing_class.g1_edge_labels) > 2 and \
                           self.g1_edge_color[x][y] != \
                               self._containing_class.g1_edge_labels[0]:
                            # Add the color above the arrow.
                            s+= f',"{self.g1_edge_color[x][y]}"'
                        a = annotatize(
                            None,
                            edge_annotate_horiz(self.nodes[x][y],
                                                self.nodes[x+1][y])
                            if edge_annotate_horiz else
                            None)
                        if a:
                            # Add the annotations below the arrow.
                            s += f',"{a}"\''
                        s+= ']'
                    if y > 0:
                        s+= '\\ar[dd'
                        a = annotatize(
                            self.g2_edge_color[x][y-1]
                            if len(self._containing_class.g2_edge_labels) > 2 and
                            self.g2_edge_color[x][y-1] !=
                            self._containing_class.g2_edge_labels[0] else
                            None,
                            edge_annotate_vert(self.nodes[x][y-1],
                                                self.nodes[x][y])
                            if edge_annotate_vert else
                            None)
                        if a:
                            s += f',"{a}"'
                        s+= ']'
                    if x < x_len-1:
                        s += ' \\&\\&\n'
                    elif y > 0:
                        s += ' \\\\\n'
                    else:
                        s += '\n'
                    p += s
                if y > 0:
                    # Print the bodies of the cells from time y-1 to time y.
                    s = ''
                    for x in range(x_len-1):
                        s += f'\\& {self.alphas[x][y-1]} \\&'
                    p += s + ' \\\\\n'
            p += "\\end{tikzcd}\n"
            return p

        def _p(self, shifted=False):
            ''' Return list of strings that is the printable form of
            the P tableau. '''
            # Assemble the rows of the string.
            tableau = []
            # Iterate across the top row, excluding the first element,
            # which is 0.
            n_old = self._containing_class.Shape.zero()
            for x, v in enumerate(self.g1_edge_color):
                n = self.nodes[x+1][-1]
                #print(f"C {n=!r} {n.value=!r} {len(n.value)=!r}")
                #print(f"C {n_old=!r} {n_old.value=!r}")
                # Find the row that's been extended.
                for i in range(len(n.value)):
                    if i >= len(n_old.value):
                        # A new row has been added.
                        tableau.append((i * '   ' if shifted else '') +
                                       str(x+1) + v[-1] + ' ')
                        break
                    elif n.value[i] > n_old.value[i]:
                        # Row i has been extended.
                        tableau[i] += str(x+1) + v[-1] + ' '
                        break
                n_old = n
            return tableau

        def _p_latex(self, g1_latex_translate, shifted=False):
            ''' Return LaTeX for the P tableau. '''
            # Assemble the rows of the string.
            tableau = []
            # Iterate across the top row, excluding the first element,
            # which is 0.
            n_old = self._containing_class.Shape.zero()
            for x, v in enumerate(self.g1_edge_color):
                n = self.nodes[x+1][-1]
                #print(f"C {n=!r} {n.value=!r} {len(n.value)=!r}")
                #print(f"C {n_old=!r} {n_old.value=!r}")
                # Find the row that's been extended.
                for i in range(len(n.value)):
                    if i >= len(n_old.value):
                        # A new row has been added.
                        tableau.append((i * '\\none & ' if shifted else '') +
                                       str(x+1) + g1_latex_translate[v[-1]])
                        break
                    elif n.value[i] > n_old.value[i]:
                        # Row i has been extended.
                        tableau[i] += ' & ' + str(x+1) + \
                            g1_latex_translate[v[-1]]
                        break
                n_old = n
            # Assemble the whole string, being careful about newlines.
            tableau = '\\begin{ytableau}\n' + \
                ' \\\\\n'.join(tableau) + '\n' + \
                '\\end{ytableau}\n'
            return tableau

        def _q(self, shifted=False):
            ''' Return list of strings that is the printable form of
            the P tableau. '''
            # Assemble the rows of the string.
            tableau = []
            # Iterate across the right column, excluding the first element,
            # which is 0.
            n_old = self._containing_class.Shape.zero()
            for y, v in enumerate(self.g2_edge_color[-1]):
                n = self.nodes[-1][y+1]
                #print(f"C {n=!r} {n.value=!r} {len(n.value)=!r}")
                #print(f"C {n_old=!r} {n_old.value=!r}")
                # Find the row that's been extended.
                for i in range(len(n.value)):
                    if i >= len(n_old.value):
                        # A new row has been added.
                        tableau.append((i * '   ' if shifted else '') +
                                       str(y+1) + v + ' ')
                        break
                    elif n.value[i] > n_old.value[i]:
                        # Row i has been extended.
                        tableau[i] += str(y+1) + v + ' '
                        break
                n_old = n
            return tableau

        def _q_latex(self, g2_latex_translate, shifted=False):
            ''' Return LaTeX for the Q tableau. '''
            # Assemble the rows of the string.
            tableau = []
            # Iterate across the right column, excluding the first element,
            # which is 0.
            n_old = self._containing_class.Shape.zero()
            for y, v in enumerate(self.g2_edge_color[-1]):
                n = self.nodes[-1][y+1]
                #print(f"C {n=!r} {n.value=!r} {len(n.value)=!r}")
                #print(f"C {n_old=!r} {n_old.value=!r}")
                # Find the row that's been extended.
                for i in range(len(n.value)):
                    if i >= len(n_old.value):
                        # A new row has been added.
                        tableau.append((i * '\\none & ' if shifted else '') +
                                       str(y+1) + g2_latex_translate[v])
                        break
                    elif n.value[i] > n_old.value[i]:
                        # Row i has been extended.
                        tableau[i] += ' & ' + str(y+1) + \
                            g2_latex_translate[v]
                        break
                n_old = n
            # Assemble the whole string, being careful about newlines.
            tableau = '\\begin{ytableau}\n' + \
                ' \\\\\n'.join(tableau) + '\n' + \
                '\\end{ytableau}\n'
            return tableau

        # Set to determine whether the printing fuctions show the tableaux
        # as shifted or unshifted.
        print_shifted = None

        def p(self):
            ''' Return printable version of the P tableau as a single string. '''
            return ''.join(map(lambda s: s+'\n', 
                               self._p(shifted=self.print_shifted)))

        def p_latex(self, g1_latex_translate):
            ''' Return LaTeX version of the P tableau as a single string. '''
            return self._p_latex(g1_latex_translate, shifted=self.print_shifted)

        def q(self):
            ''' Return printable version of the Q tableau as a single string. '''
            return ''.join(map(lambda s: s+'\n',
                               self._q(shifted=self.print_shifted)))

        def q_latex(self, g2_latex_translate):
            ''' Return LaTeX version of the Q tableau as a single string. '''
            return self._q_latex(g2_latex_translate, shifted=self.print_shifted)

        def p_synopsis(self):
            ''' Return a string from the top row, which is equivalent to
            the P tableau of insertion. '''
            return ';'.join(str(self.nodes[x+1][-1]) + v[-1]
                            for x,v in enumerate(self.g1_edge_color))

        def p_nocolor_synopsis(self):
            ''' Return a string from the top row, without edge colors. '''
            return ';'.join(str(ni[-1]) for ni in self.nodes[1:])

        def q_synopsis(self):
            ''' Return a string from the rightmost column, which is equivalent
            to the Q tableau of insertion. '''
            return ';'.join(str(self.nodes[-1][y+1]) + v
                            for y,v in enumerate(self.g2_edge_color[-1]))

        def q_nocolor_synopsis(self):
            ''' Return a string from the rightmost column, without edge
            colors. '''
            return ';'.join(str(self.nodes[-1][y+1])
                            for y,v in enumerate(self.g2_edge_color[-1]))

        def node_max(self):
            ''' Return the shape that is the northeastmost node. '''
            return self.nodes[-1][-1]

    @classmethod
    def self_check(cls):
        ''' Called after definition of a subclass to perform
        class-definition-time checks on the class definition. '''
        cls.string_check(f"{cls!r}.g1_edge_labels",
                         cls.g1_edge_labels)
        if cls.g1_edge_labels[0] != '-':
            raise Exception(f"{cls!r}.g1_edge_labels does not start with '-'")
        if cls.g2_edge_labels[0] != '|':
            raise Exception(f"{cls!r}.g2_edge_labels does not start with '|'")
        cls.string_check(f"{cls!r}.g2_edge_labels",
                         cls.g2_edge_labels)
        if not isinstance(cls.alpha_print, collections.abc.Sequence):
            raise Exception(f"{cls!r}.alpha_print is {cls.alpha_print!r}, not a sequence")
        if len(cls.alpha_print) < 2:
            raise Exception(f"{cls!r}.alpha_print has only {len(cls.alpha_print)} members")
        v = cls.alpha_print[0]
        if not(isinstance(v, str) and v == ''):
            raise Exception(f"{cls!r}.alpha_print[0] is {v!r}, not ''")
        for v in cls.alpha_print[1:]:
            if not(isinstance(v, str) and v != ''):
                raise Exception(f"{cls!r}.alpha_print member is {v!r} not a non-empty string")

    @staticmethod
    def string_check(name, value):
        ''' Verify that s is a string, with length >= 2, and no
        duplicated characters after the first one. '''
        if not isinstance(value, str):
            raise Exception(f"{name} has value {value!r}, which is not a string")
        if len(value) < 2:
            raise Exception(f"{name} has value {''!r}, which is too short")
        for i in range(2, len(value)):
            for j in range(1, i):
                if value[j] == value[i]:
                    raise Exception(f"{name}[{j}] and {name}[{i}] are both {value[i:i+1]!r}")

    @staticmethod
    def check_permutation(permutation):
        ''' Validate the permutation for these tableaux.
        Returns (length, big):
        length = the number of elements in the permutation i.e.
        the length of time for the diagram
        big = the largest element in the permutation i.e.
        the magnitude of the diagram
        Note that if length = 0 then big = 0 '''
        raise NotImplementedError

    @staticmethod
    def generate_permutations(n):
        ''' Generate all permutations for these tableaux of "size" n. '''
        raise NotImplementedError

    @classmethod
    def check_growth_census(cls, perms):
        ''' Perform growth on all permutations in perms.
        Report any inconsistencies in P and Q tableau duplication to
        stderr.  Returns the count of inconsistencies. '''

        dicts = {}
        errors_found = 0

        # Process all of perms and count the results.
        for perm in perms:
            d = cls.GrowthDiagram(perm)
            d.grow()
            p = d.p_synopsis()
            p_nocolor = d.p_nocolor_synopsis()
            q = d.q_synopsis()
            q_nocolor = d.q_nocolor_synopsis()
            result = p + '/' + q

            # Get the final shape and look up the dictionaries for that shape.
            final_shape = str(d.nodes[-1][-1])
            p_dict, p_nocolor_dict, q_dict, q_nocolor_dict, result_dict = \
                dicts.setdefault(final_shape, ({}, {}, {}, {}, {}))

            # Increment counts in the dictionaries.
            p_dict[p] = p_dict.get(p, 0) + 1
            p_nocolor_dict[p_nocolor] = p_nocolor_dict.get(p_nocolor, 0) + 1
            q_dict[q] = q_dict.get(q, 0) + 1
            q_nocolor_dict[q_nocolor] = q_nocolor_dict.get(q_nocolor, 0) + 1
            result_dict[result] = result_dict.get(result, 0) + 1

        # Check that the results are internally consistent.
        # Iterate through the final shapes.
        for final_shape, ds in dicts.items():
            # Iterate through the various censuses.
            for x_dict_name, x_dict in \
                zip(("P", "P without colors", "Q", "Q without colors",
                     "result"),
                    ds):
                # Select one element as the test value.
                (test_key, test_value) = next(iter(x_dict.items()))
                for k, v in x_dict.items():
                    #print(f"AG {final_shape=} {x_dict_name=} {test_key=} {test_value=} {k=} {v=}")
                    if v != test_value:
                        errors_found += 1
                        print(f"In {x_dict_name}, key {k!r} = {v!r} but {test_key!r} = {test_value!r}",
                              file=sys.stderr)

        return errors_found

@link_contained_classes
class UnshiftedGrowthFunctionBase(GrowthFunctionBase):
    ''' The machinery of unshifted diagrams. '''

    class Shape(GrowthFunctionBase.Shape):
        ''' Unshifted shapes.

        Implemented as an array of row lengths.
        E.g. [3, 2, 2, 1] '''

        def __init__(self, v=None):
            # If v is provided, it is a list of row lengths.
            if v is None:
                self.value = None
            elif isinstance(v, list):
                self.value = v.copy()
            else:
                raise Exception(f"{v=!r} is not a list or None")

        def __eq__(self, other):
            # Python compares arrays deeply.
            return self.value == other.value

        def __str__(self):
            if len(self.value) == 0:
                return '0'
            return ''.join(map(str, self.value))

        def row(self, i):
            ''' Return the length of row i, even if i >= len(self.value). '''
            return self.value[i] if i < len(self.value) else 0

        def row_incr(self, i):
            ''' Increment the length of row i, even if
            i == len(self.value).
            Assumes i <= len(self.value) and row i is shorter than row i-1. '''
            if i == len(self.value):
                self.value.append(1)
            else:
                self.value[i] += 1

        @classmethod
        def row_insert(cls, t, x):
            ''' Do a row-insertion bumping:  Find the first row k where
            x[k] > t[k], then return a copy of x, "new", where
            new[k+1] = x[k] + 1. '''
            new = cls._containing_class.Shape()
            new.value = x.value.copy()
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    new.row_incr(k + 1)
                    return new
            raise Exception(f"UnshiftedGrowthFunctionBase.Shape.row_insert() ran off the end of the loop.")

        def col(self, i):
            ''' Return the length of column i, even if
            i >= len(self.value[0]). '''
            return sum(k >= i for k in self.value)

        def col_incr(self, i):
            ''' Increment the length of column i, even if
            i == len(self.value[0]).
            Assumes i <= len(self.value[0]) and column i is shorter than
            column i-1. '''
            # Find the first row shorter than i, which must have length i-1.
            for k, v in enumerate(self.value):
                if v < i:
                    # Lengthen the found row.
                    self.value[k] += 1
                    break
            else:
                # No row is short enough, so lengthen the first empty row.
                self.value.append(1)

        @classmethod
        def col_insert(cls, t, x):
            ''' Do a column-insertion bumping:  Find the first column k where
            x[k] > t[k], then return a copy of x, "new", where
            new[k+1] = x[k] + 1. '''
            new = cls._containing_class.Shape()
            new.value = x.value.copy()
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    # We want to lengthen column v+1.
                    # Search upward from row k to find the bottom row >= v+1.
                    for kk in range(k-1, -1, -1):
                        if x.value[kk] > v:
                            # Row kk is longer than v, so we want to increment
                            # row kk+1.
                            new.value[kk+1] += 1
                            break
                    else:
                        # All rows are <= v, so we want to increment row 0.
                        new.value[0] += 1
                    return new
            raise Exception(f"UnshiftedGrowthFunctionBase.Shape.col_insert() ran off the end of the loop.")

        def join(self, other):
            new = self.__class__()
            new.value = \
                [max(self.row(k), other.row(k))
                 for k in range(max(len(self.value), len(other.value)))]
            #print(f"Z {new!s}")
            return new

        @staticmethod
        def diff(t, x):
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    return k, t.row(k)

        @classmethod
        def zero(cls):
            ''' Return the zero tableau. '''
            z = cls()
            z.value = []
            return z

    class GrowthDiagram(GrowthFunctionBase.GrowthDiagram):

        print_shifted = False

@link_contained_classes
class UnshiftedGrowthFunction(UnshiftedGrowthFunctionBase):
    ''' Growth functions and diagrams for unshifted tableaux. '''

    g2_edge_labels = '||'
    alpha_print = ('', 'X')

    class GrowthDiagram(UnshiftedGrowthFunctionBase.GrowthDiagram):

        @classmethod
        def growth_function_alpha(cls, t, alpha):
            new = cls._containing_class.Shape()
            new.value = t.value.copy()
            new.row_incr(0)
            return (new, cls._containing_class.g2_edge_labels[1])

        @classmethod
        def growth_function_promote(cls, t, x, y_color):
            if x == t:
                raise Exception(f"growth_function_promote() given x = t = {t!s}")
            r = (cls._containing_class.Shape.row_insert(t, x),
                 cls._containing_class.g2_edge_labels[1])
            return r

    @staticmethod
    def check_permutation(permutation):
        if not isinstance(permutation, collections.abc.Sequence):
            raise Exception(f"Permutation {permutation!r} is not a list")
        for i in range(0, len(permutation)):
            v = permutation[i]
            if not isinstance(v, int) or v < 1:
                raise Exception(f"Element {v} of permutation {permutation!r} is not a positive integer")
            for j in range(i):
                if permutation[j] == v:
                    raise Exception(f"Element {v} appears in permutation {permutation!r} more than once")
        return (len(permutation), max(permutation, default=0))

    @staticmethod
    def generate_permutations(n):
        ''' Generate all permutations of 1..n. '''
        return tuple(map(list, itertools.permutations(range(1, n+1))))

UnshiftedGrowthFunction.self_check()

@link_contained_classes
class UnshiftedColumnGrowthFunction(UnshiftedGrowthFunction):
    ''' Growth functions and diagrams for unshifted tableaux. '''

    g2_edge_labels = '||'
    alpha_print = ('', 'X')

    class GrowthDiagram(UnshiftedGrowthFunction.GrowthDiagram):

        @classmethod
        def growth_function_alpha(cls, t, alpha):
            new = cls._containing_class.Shape()
            new.value = t.value.copy()
            new.col_incr(0)
            return (new, cls._containing_class.g2_edge_labels[1])

        @classmethod
        def growth_function_promote(cls, t, x, y_color):
            if x == t:
                raise Exception(f"growth_function_promote() given x = t = {t!s}")
            r = (cls._containing_class.Shape.col_insert(t, x),
                 cls._containing_class.g2_edge_labels[1])
            return r

UnshiftedColumnGrowthFunction.self_check()

@link_contained_classes
class ShiftedGrowthFunction(GrowthFunctionBase):
    ''' Growth functions and diagrams for shifted tableaux, using
    the Sagan-Worley formulation. '''

    g2_edge_labels = '|-BR'    # Colors per [Fom1995] with our mod.
    alpha_print = ('', 'X')

    class Shape(GrowthFunctionBase.Shape):
        ''' Shifted shapes.

        Implemented as an array of row lengths, which must be strictly
        decreasing.
        E.g. [3, 2, 1] '''

        def __init__(self, v=None):
            # If v is provided, it is a list of row lengths.
            if v is None:
                self.value = None
            elif isinstance(v, list):
                self.value = v.copy()
            else:
                raise Exception(f"{v=!r} is not a list or None")

        def __eq__(self, other):
            # Python compares arrays deeply.
            return self.value == other.value

        def __str__(self):
            if len(self.value) == 0:
                return '0'
            return ''.join(map(str, self.value))

        def row(self, i):
            ''' Return the length of row i, even if i >= len(self.value). '''
            return self.value[i] if i < len(self.value) else 0

        def row_incr(self, i):
            ''' Increment the length of row i, even if
            i == len(self.value). '''
            if i == len(self.value):
                self.value.append(1)
            else:
                self.value[i] += 1

        def join(self, other):
            new = self.__class_()
            new.value = \
                [max(self.row(k), other.row(k))
                 for k in range(max(len(self.value), len(other.value)))]
            #print(f"Z {new!s}")
            return new

        @staticmethod
        def diff(t, x):
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    return k, t.row(k)+k

        @classmethod
        def zero(cls):
            ''' Return the zero tableau. '''
            z = cls()
            z.value = []
            return z

    class GrowthDiagram(GrowthFunctionBase.GrowthDiagram):

        @classmethod
        def growth_function_alpha(cls, t, alpha):
            new = cls._containing_class.Shape()
            if len(t.value) == 0:
                new.value = [1]
                c = cls._containing_class.g2_edge_labels[1]
            else:
                new.value = [v+1 if i == 0 else v
                             for i, v in enumerate(t.value)]
                c = cls._containing_class.g2_edge_labels[2]
            return (new, c)

        @classmethod
        def growth_function_promote(cls, t, x, y_color):
            if x == t:
                raise Exception(f"growth_function_promote() given x = t = {t!s}")
            # Search for the row where t and x disagree.
            #print(f"AB {x=!s} {t=!s} {y_color=}")
            for k, v in enumerate(x.value):
                #print(f"Y {k=} {v=} {t.value[k] if k<len(t.value) else 0=}")
                if v != t.row(k):
                    new = cls._containing_class.Shape()
                    new.value = x.value.copy()
                    if y_color == cls._containing_class.g2_edge_labels[2]: # non-diagonal box, color B
                        #print(f"AD")
                        # Add box to next row.
                        new.row_incr(k + 1)
                        c = cls._containing_class.g2_edge_labels[1] \
                            if new.value[k + 1] == 1 else \
                               cls._containing_class.g2_edge_labels[2]
                    else:       # diagonal box (b) or non-diagonal box (R)
                        #print(f"AE")
                        # Add box to next column.
                        #***
                        for kk in range(k+1):
                            #print(f"AC {k=} {new.value[k]=} {kk=} {new.value[kk]=}")
                            if kk + new.value[kk] == k + new.value[k]:
                                # Row kk sticks out just as far as row k,
                                # so that is the row that gets the box.
                                new.value[kk] += 1
                                c = cls._containing_class.g2_edge_labels[3]
                                #print(f"AF ({new!s}, {c})")
                                break
                        else:
                            raise Exception("ShiftedGrowthFunction.GrowthDiagram.growth_function_promote() ran off end of loop.")
                    #print(f"AA ({new!s}, {c})")
                    return (new, c) # It is never a diagonal box.

            raise Exception(f"growth_function_promote() ran off end of loop.")

        print_shifted = True

    check_permutation = UnshiftedGrowthFunction.check_permutation
    generate_permutations = UnshiftedGrowthFunction.generate_permutations

ShiftedGrowthFunction.self_check()

@link_contained_classes
class ShiftedSag1979GrowthFunction(GrowthFunctionBase):
    ''' Growth functions and diagrams for shifted tableaux, using
    the [Sag1979] formulation. '''

    g2_edge_labels = '|-BR'    # Colors per [Fom1995] with our mod.
    alpha_print = ('', 'X')

    class Shape(GrowthFunctionBase.Shape):
        ''' Unshifted shapes.

        Implemented as an array of row lengths, which must be strictly
        decreasing.
        E.g. [3, 2, 1] '''

        def __init__(self, v=None):
            # If v is provided, it is a list of row lengths.
            if v is None:
                self.value = None
            elif isinstance(v, list):
                self.value = v.copy()
            else:
                raise Exception(f"{v=!r} is not a list or None")

        def __eq__(self, other):
            # Python compares arrays deeply.
            return self.value == other.value

        def __str__(self):
            if len(self.value) == 0:
                return '0'
            return ''.join(map(str, self.value))

        def join(self, other):
            new = self.__class__()
            new.value = \
                [max(self.value[k] if k<len(self.value) else 0,
                     other.value[k] if k<len(other.value) else 0)
                for k in range(max(len(self.value), len(other.value)))]
            #print(f"Z {new!s}")
            return new

        @staticmethod
        def diff(t, x):
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    return k, t.row(k)+k

        @classmethod
        def zero(cls):
            ''' Return the zero tableau. '''
            z = cls()
            z.value = []
            return z

    class GrowthDiagram(GrowthFunctionBase.GrowthDiagram):

        @classmethod
        def growth_function_alpha(cls, t, alpha):
            new = cls._containing_class.Shape()
            if len(t.value) == 0:
                new.value = [1]
                c = cls._containing_class.g2_edge_labels[1]
            else:
                new.value = [v+1 if i == 0 else v
                             for i, v in enumerate(t.value)]
                c = cls._containing_class.g2_edge_labels[2]
            return (new, c)

        @classmethod
        def growth_function_promote(cls, t, x, y_color):
            if x == t:
                raise Exception(f"growth_function_promote() given x = t = {t!s}")
            # Search for the row where t and x disagree.
            #print(f"AB {x=!s} {t=!s} {y_color=}")
            for k, v in enumerate(x.value):
                #print(f"Y {k=} {v=} {t.value[k] if k<len(t.value) else 0=}")
                if v != (t.value[k] if k<len(t.value) else 0):
                    new = cls._containing_class.Shape()
                    new.value = x.value.copy()
                    if y_color == cls._containing_class.g2_edge_labels[1]: # diagonal box, color b
                        #print(f"AD")
                        # Add box to first row (which isn't empty).
                        new.value[0] += 1
                        c = cls._containing_class.g2_edge_labels[3]
                    else:       # non-diagonal box
                        #print(f"AE")
                        # Add box to next row, except if color is R and that
                        # would be a diagonal box.
                        k += 1
                        if y_color == cls._containing_class.g2_edge_labels[3] \
                           and (k >= len(new.value) or new.value[k] == 0):
                            # Add the box to the first row.
                            new.value[0] += 1
                            c = cls._containing_class.g2_edge_labels[3]
                        else:
                            # Add the box to the next row.
                            new.value[k:k+1] = (1 + (new.value[k] if k<len(new.value) else 0),)
                            #print(f"AF {new=!s} {k=}")
                            # This can propagate either B or R.
                            c = cls._containing_class.g2_edge_labels[1] \
                                if new.value[k]==1 else \
                                   y_color
                    #print(f"AA ({new!s}, {c})")
                    return (new, c) # It is never a diagonal box.
            raise Exception(f"growth_function_promote() ran off end of loop.")

        print_shifted = True

    check_permutation = UnshiftedGrowthFunction.check_permutation
    generate_permutations = UnshiftedGrowthFunction.generate_permutations

ShiftedSag1979GrowthFunction.self_check()

def gen_GeneralUnshiftedGrowthFunction(p_algorithm_spec,
                                       p_alpha_print=None,
                                       p_g1_edge_labels=None,
                                       p_g2_edge_labels=None):
    ''' Generate a class GeneralUnshiftedGrowthFunction parameterized
    for a particular insertion algorithm specification. '''

    row_nnn_pattern = re.compile(r'^row ([1-9][0-9]*)$')

    def check_algorithm_spec_value(v):
        ''' Check that v is acceptable as a "value" in the algorithm_spec
        dict. '''
        if not (isinstance(v, collections.abc.Sequence) and len(v) == 3 and
                (v[0] in ('col 1', 'NE', 'SW') or
                 row_nnn_pattern.match(v[0])) and
                isinstance(v[1], str) and len(v[1]) == 1 and
                v[1] in p_g1_edge_labels and
                isinstance(v[2], str) and len(v[2]) == 1 and
                v[2] in p_g2_edge_labels):
            raise Exception(f"algorithm_spec value {v!r} is bogus")

    # Apply defaults, which work for RS.
    if p_alpha_print is None:
        p_alpha_print = ('', 'X')
    if p_g1_edge_labels is None:
        p_g1_edge_labels = "--"
    if p_g2_edge_labels is None:
        p_g2_edge_labels = "||"

    # An algorithm specification is:
    #    {(G1 label, G2 label): ('NE' or 'SW', new G1 label, new G2 label),
    #     ('alpha=x': ('row nnn' or 'col 1', new G1 label, new G2 label)
    #     ...}
    # For insertion specs, the directions are "row nnn" and "col 1", to
    # insert by rows or columns, respectively.
    # For bumping specs, the directions are "NE" and "SW", as well as
    # "row nnn" and "col 1".
    # In addition, a value in the top-level dict can be a lambda that generates
    # the effective value.  It receives as arguments the x tableau and the
    # i,j coordinates of the point inserted (relative to the t
    # tableau) and returns the effective value to be used.  Note that i,j
    # are the coordinates in the quadrant (i,j >= 1), not the values in
    # the Shape structure.

    # Check that p_algorithm_spec is OK.
    for k, v in p_algorithm_spec.items():
        if not (isinstance(k, tuple) and len(k) == 2 and
                isinstance(k[0], str) and len(k[0]) == 1 and
                k[0] in p_g1_edge_labels and
                isinstance(k[1], str) and len(k[1]) == 1 and
                k[1] in p_g2_edge_labels):
            if not (isinstance(k, str) and k[:6] == 'alpha=' and
                    k[6:] in p_alpha_print[1:]):
                raise Exception(f"p_algorithm_spec key {k!r} is bogus")
        if not callable(v):
            check_algorithm_spec_value(v)

    # A permutation specification is:
    #    [(n, alpha value), ...]

    @link_contained_classes
    class GeneralUnshiftedGrowthFunction(UnshiftedGrowthFunctionBase):
        ''' Growth functions and diagrams for unshifted tableaux with
        generalized permutations and arbitrary insertion diagram. '''

        algorithm_spec = p_algorithm_spec

        g1_edge_labels = p_g1_edge_labels
        g2_edge_labels = p_g2_edge_labels
        alpha_print = p_alpha_print

        class GrowthDiagram(UnshiftedGrowthFunctionBase.GrowthDiagram):

            def __init__(self, permutation):
                ''' Return a growth diagram for the permutation.

                Installs the permutation in the diagram but doesn't calculate
                the cells. '''

                #print(f"CA {self._containing_class.check_permutation=!r} {permutation=!r}")
                (length, big) = self._containing_class.check_permutation(permutation)

                # Initialize the diagram.
                n = [[None for y in range(length+1)] for x in range(big+1)]
                #print(f"N {len(n)=} {len(n[0])=}")
                z = self._containing_class.Shape.zero()
                for x in range(big+1):
                    n[x][0] = z
                for y in range(length+1):
                    n[0][y] = z
                self.nodes = n
                #print(f"M {len(self.nodes)=} {len(self.nodes[0])=}")
                # An alpha value is recorded at the x,y of the node SW of
                # its cell.
                # In this subclass, alpha values are in alpha_print.
                p = [[self._containing_class.alpha_print[0]
                      for y in range(length)] for x in range(big)]
                for i, (n, c) in enumerate(permutation):
                    p[n-1][i] = c
                self.alphas = p
                #print(f"V {self.alphas=}")
                # A G1 edge color is recorded at the x,y of the node # of
                # its G1/horizontal edge in the diagram.
                c = [['?' for y in range(length+1)] for x in range(big)]
                for x in range(big):
                    c[x][0] = self._containing_class.g1_edge_labels[0]
                self.g1_edge_color = c
                #print(f"WA {self.g1_edge_color=}")
                # A G2 edge color is recorded at the x,y of the node S of
                # its G2/vertical edge in the diagram.
                c = [['?' for y in range(length)] for x in range(big+1)]
                for y in range(length):
                    c[0][y] = self._containing_class.g2_edge_labels[0]
                self.g2_edge_color = c
                #print(f"WB {self.g2_edge_color=}")

            def grow(self):
                ''' Execute the growth function on the diagram. '''
                x_len = len(self.nodes)
                y_len = len(self.nodes[0])
                for y in range(y_len-1):
                    for x in range(x_len-1):
                        # x,y are the coordinates of the t node.
                        #print(f"T {x=} {y=}")
                        (z, c1, c2) = self.psi(self.nodes[x][y],
                                               self.nodes[x+1][y],
                                               self.nodes[x][y+1],
                                               self.g1_edge_color[x][y],
                                               self.g2_edge_color[x][y],
                                               self.alphas[x][y])
                        #print(f"U {z=!s} {c1=} {c2=}")
                        self.nodes[x+1][y+1] = z
                        self.g1_edge_color[x][y+1] = c1
                        self.g2_edge_color[x+1][y] = c2
                        #p = self.printable()
                        #print(p, end='')

            @classmethod
            def psi(cls, t, x, y, x_color, y_color, alpha):
                ''' The Psi function defined in [Fom1995] Def. 3.7.12.
                Returns the z shape and the color of b1 and b2. '''
                #print(f"S {t=!s} {x=!s} {y=!s} {x_color} {y_color} {alpha=}")
                if alpha != cls._containing_class.alpha_print[0]:
                    if not (x == t and y == t):
                        raise Exception(f"Inconsistency:  alpha = {alpha!r} t = {t!s} x = {x!s} y = {y!s}")
                    else:
                        return cls.growth_function_alpha(t, alpha)
                else:               # alpha = 0
                    if x == t and y == t:
                        #print(f"Y 1")
                        return (t, cls._containing_class.g1_edge_labels[0],
                                cls._containing_class.g2_edge_labels[0])
                    elif x != t and y == t:
                        #print(f"Y 2")
                        return (x, x_color,
                                cls._containing_class.g2_edge_labels[0])
                    elif x == t and y != t:
                        #print(f"Y 3")
                        return (y, cls._containing_class.g1_edge_labels[0],
                                y_color)
                    elif x != y:    # and x !=t and y != t
                        #print(f"Y 4")
                        return (x.join(y), x_color, y_color)
                    else:           # x == y and x,y != t
                        #print(f"Y 5")
                        return cls.growth_function_promote(t, x,
                                                           x_color, y_color)

            @classmethod
            def growth_function_alpha(cls, t, alpha):
                new = cls._containing_class.Shape()
                new.value = t.value.copy()
                k = "alpha=" + alpha
                if k not in cls._containing_class.algorithm_spec:
                    raise Exception(f"p_algorithm_spec key {k!r} not in algorithm_spec")
                (direction, g1_label, g2_label) = \
                    cls._containing_class.algorithm_spec[k]
                if direction == 'row 1':
                    new.row_incr(0)
                elif direction == 'col 1':
                    new.col_incr(0)
                else:
                    raise Exception(f"Invalid direction {direction!r} should have been caught in self_check")
                return (new, g1_label, g2_label)

            @classmethod
            def growth_function_promote(cls, t, x, x_color, y_color):
                if x == t:
                    raise Exception(f"growth_function_promote() given x = t = {t!s}")
                k = (x_color, y_color)
                if k not in cls._containing_class.algorithm_spec:
                    raise Exception(f"Key {k!r} not in algorithm_spec")
                v = cls._containing_class.algorithm_spec[k]
                if callable(v):
                    # Process lambda values.
                    for i, j in enumerate(x.value):
                        if j != t.row(i):
                            v = v(x, i+1, j+i)
                            break
                    else:
                        raise Exception(f"GeneralUnshiftedGrowthFunction.GrowthDiagram.growth_function_promote() ran off the end of the loop.")
                    check_algorithm_spec_value(v)
                (direction, g1_label, g2_label) = v
                if direction == 'SW':
                    # Row insertion
                    new = cls._containing_class.Shape.row_insert(t, x)
                elif direction == 'NE':
                    # Column insertion
                    new = cls._containing_class.Shape.col_insert(t, x)
                elif direction == 'row 1':
                    new = cls._containing_class.Shape()
                    new.value = x.value.copy()
                    new.row_incr(0)
                elif row_nnn_pattern.match(direction):
                    k = int(row_nnn_pattern.match(direction).group(1)) - 1
                    # Note k > 0 because of the previous case.
                    new = cls._containing_class.Shape()
                    new.value = x.value.copy()
                    if not(new.row(k) < new.value[k-1]):
                        raise Exception(f"value {direction!r} does not specify an insertion point of {new!r}")
                    new.row_incr(k)
                    #print(f"BD {direction=!r} {k=!r} {new=!s}")
                elif direction == 'col 1':
                    # Find the first column which is not full.
                    i = len(t.value)
                    new = cls._containing_class.Shape()
                    new.value = x.value.copy()
                    new.col_incr(i)
                else:
                    raise Exception(f"growth_function_alpha: Direction {direction!r} is invalid")
                r = (new, g1_label, g2_label)
                return r

        @classmethod
        def check_permutation(cls, permutation):
            #print(f"CB {permutation=!r}")
            if not isinstance(permutation, collections.abc.Sequence):
                raise Exception(f"Permutation {permutation!r} is not a list")
            big = 0
            for i in range(0, len(permutation)):
                v = permutation[i]
                if not (isinstance(v, collections.abc.Sequence) and
                        len(v) == 2):
                    raise Exception(f"Element {v} of permutation {permutation!r} is not a 2-tuple")
                if not (isinstance(v[0], int) and v[0] >= 1):
                    raise Exception(f"First element of element {v} of permutation {permutation!r} is not a positive integer")
                for j in range(i):
                    #print(f"CC {i=} {v=!r} {j=} {permutation[j][0]!r}")
                    if permutation[j][0] == v[0]:
                        raise Exception(f"Element {v} appears in permutation {permutation!r} more than once")
                if not (isinstance(v[1], str) and v[1] in cls.alpha_print):
                    raise Exception(f"Element {v} has an unknown color")
                if v[0] > big:
                    big = v[0]
            return (len(permutation), big)

        @classmethod
        def generate_permutations(cls, n):
            ''' Generate all permutations of 1..n, each decorated with
            all 2^n combinations of elements in alpha_print. '''

            r = itertools.product(itertools.permutations(range(1, n+1)),
                                  itertools.product(cls.alpha_print[1:],
                                                    repeat=n))
            r = tuple(map(lambda x: tuple(zip(*x)), r))
            return r

    GeneralUnshiftedGrowthFunction.self_check()

    return GeneralUnshiftedGrowthFunction

@link_contained_classes
class ShiftedGrowthFunctionBase(GrowthFunctionBase):
    ''' The machinery of shifted diagrams. '''

    class Shape(GrowthFunctionBase.Shape):
        ''' Shifted shapes.

        Implemented as an array of row lengths, which must be strictly
        decreasing.
        E.g. [3, 2, 1] '''

        def __init__(self, v=None):
            # If v is provided, it is a list of row lengths.
            if v is None:
                self.value = None
            elif isinstance(v, list):
                self.value = v.copy()
            else:
                raise Exception(f"{v=!r} is not a list or None")

        def __eq__(self, other):
            # Python compares arrays deeply.
            return self.value == other.value

        def __str__(self):
            if len(self.value) == 0:
                return '0'
            return ''.join(map(str, self.value))

        def row(self, i):
            ''' Return the length of row i, even if i >= len(self.value). '''
            return self.value[i] if i < len(self.value) else 0

        def row_incr(self, i):
            ''' Increment the length of row i, even if
            i == len(self.value). '''
            if i == len(self.value):
                self.value.append(1)
                diagonal = 'on'
            else:
                self.value[i] += 1
                diagonal = 'off'
            return (self, diagonal) # for convenience in testing

        @classmethod
        def row_insert(cls, t, x):
            ''' Do a row-insertion bumping:  Find the first row k where
            x[k] > t[k], then return a copy of x, "new", where
            new[k+1] = x[k] + 1.  Assumes the inserted cell is not a
            diagonal cell.
	    Returns "new" and whether or not the inserted cell was on
	    the diagonal. '''
            new = cls._containing_class.Shape()
            new.value = x.value.copy()
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    new.row_incr(k + 1)
                    return (new, 'on' if new.value[k+1] == 1 else 'off')
            raise Exception(f"ShiftedGrowthFunctionBase.Shape.row_insert() ran off the end of the loop.")

        def col(self, i):
            ''' Return the length of column i, even if
            i >= len(self.value[0]). '''
            #print(f"D {self.value!r} {i=!r}")
            #for k, v in enumerate(self.value):
            #    print(f"E {k=!r} {v=!r} {v+k=!r} {i=!r}")
            return sum(v + k > i
                       for k, v in enumerate(self.value) if k <= i)

        def col_incr(self, i):
            ''' Increment the length of column i, even if
            i == len(self.value[0]).
            Assumes i <= len(self.value[0]) and column i is shorter than
            length i and column i-1.
	    Returns self and whether the insertion was a diagonal cell. '''
            #print(f"BI {self=!s} {i=}")
            # Find the first row shorter than i, which must have length i-1.
            for k, v in enumerate(self.value):
                if v + k <= i:
                    #print(f"BK {k=} {v=}")
                    # Lengthen the found row.
                    self.value[k] += 1
                    diagonal = 'off'
                    break
            else:
                # No row is short enough, so lengthen the first empty row.
                self.value.append(1)
                diagonal = 'on'
            #print(f"BJ {self=!s} {diagonal=}")
            return (self, diagonal) # for convenience in testing

        @classmethod
        def col_insert(cls, t, x):
            ''' Do a column-insertion bumping:  Find the first column k where
            x[k] > t[k], then return a copy of x, "new", where
            new[k+1] = x[k] + 1.
	    Returns "new" and whether or not the inserted cell was on
	    the diagonal. '''
            new = cls._containing_class.Shape()
            new.value = x.value.copy()
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    # We want to lengthen column v+1.
                    # Search upward from row k to find the bottom row >= v+1.
                    for kk in range(k-1, -1, -1):
                        if x.value[kk] > v + k:
                            # Row kk is longer than v, so we want to increment
                            # row kk+1.
                            new.value[kk+1] += 1
                            break
                    else:
                        # All rows are <= v, so we want to increment row 0.
                        new.value[0] += 1
                    return (new, 'off')
            raise Exception(f"ShiftedGrowthFunctionBase.Shape.col_insert() ran off the end of the loop.")

        def join(self, other):
            new = self._class__()
            new.value = \
                [max(self.row(k), other.row(k))
                 for k in range(max(len(self.value), len(other.value)))]
            #print(f"Z {new!s}")
            return new

        @staticmethod
        def diff(t, x):
            for k, v in enumerate(x.value):
                if v != t.row(k):
                    return k, t.row(k)+k

        @classmethod
        def zero(cls):
            ''' Return the zero tableau. '''
            z = cls()
            z.value = []
            return z

    class GrowthDiagram(GrowthFunctionBase.GrowthDiagram):

        print_shifted = True

def gen_GeneralShiftedGrowthFunction(p_algorithm_spec,
				     p_alpha_print=None,
                                     p_g1_edge_labels=None,
                                     p_g2_edge_labels=None):
    ''' Generate a class GeneralShiftedGrowthFunction parameterized
    for a particular insertion algorithm specification. '''

    def check_algorithm_spec_value(v):
        ''' Check that v is acceptable as a "value" in the algorithm_spec
        dict. '''
        if not (isinstance(v, collections.abc.Sequence) and len(v) == 2 and
                v[0] in ('row 1', 'col 1', 'NE', 'SW') and
                isinstance(v[1], dict)):
            raise Exception(f"algorithm_spec value {v!r} is bogus")
        for kk, vv in v[1].items():
            if not(kk in ('on', 'off') and
                   isinstance(vv, collections.abc.Sequence) and len(vv) == 2 and
                   isinstance(vv[0], str) and len(vv[0]) == 1 and
                   vv[0] in p_g1_edge_labels and
                   isinstance(vv[1], str) and len(vv[1]) == 1 and
                   vv[1] in p_g2_edge_labels):
                raise Exception(f"algorithm_spec value {v!r} component {vv!r} is bogus")

    # Apply defaults, which work for RS.
    if p_alpha_print is None:
        p_alpha_print = ('', 'X')
    if p_g1_edge_labels is None:
        p_g1_edge_labels = "--"
    if p_g2_edge_labels is None:
        p_g2_edge_labels = "||"

    # An algorithm specification is:
    #    {(G1 label, G2 label): (direction, {'on': (new G1 label,
    #                                               new G2 label),
    #                                        'off': (new G1 label,
    #                                                new G2 label)})},
    #     ('alpha=x': (direction, {'on': (new G1 label, new G2 label),
    #                              'off': (new G1 label, new G2 label)})),
    #     ...}
    # For insertion specs, the directions are "row 1" and "col 1", to
    # insert by rows or columns, respectively.
    # For bumping specs, the directions are "NE" and "SW", as well as
    # "row 1" and "col 1".
    # The after labels are qualified whether they apply to
    # on-diagonal or off-diagonal cells by 'on'/'off'.
    # In addition, a value in the top-level dict can be a lambda that generates
    # the effective value.  It receives as arguments the x tableau and the
    # i,j coordinates of the point inserted (relative to the t
    # tableau) and returns the effective value to be used.  Note that i,j
    # are the coordinates in the octant (j => i >= 1), not the values in
    # the Shape structure.

    # Check that p_algorithm_spec is OK.
    for k, v in p_algorithm_spec.items():
        if not (isinstance(k, tuple) and len(k) == 2 and
                isinstance(k[0], str) and len(k[0]) == 1 and
                k[0] in p_g1_edge_labels and
                isinstance(k[1], str) and len(k[1]) == 1 and
                k[1] in p_g2_edge_labels):
            if not (isinstance(k, str) and k[:6] == 'alpha=' and
                    k[6:] in p_alpha_print[1:]):
                raise Exception(f"p_algorithm_spec key {k!r} is bogus")
        if not callable(v):
            check_algorithm_spec_value(v)

    # A permutation specification is:
    #    [(n, alpha value), ...]

    @link_contained_classes
    class GeneralShiftedGrowthFunction(ShiftedGrowthFunctionBase):
        ''' Growth functions and diagrams for unshifted tableaux with
        generalized permutations and arbitrary insertion diagram. '''

        algorithm_spec = p_algorithm_spec

        g1_edge_labels = p_g1_edge_labels
        g2_edge_labels = p_g2_edge_labels
        alpha_print = p_alpha_print

        class GrowthDiagram(ShiftedGrowthFunctionBase.GrowthDiagram):

            def __init__(self, permutation):
                ''' Return a growth diagram for the permutation.

                Installs the permutation in the diagram but doesn't calculate
                the cells. '''

                (length, big) = self._containing_class.check_permutation(permutation)

                # Initialize the diagram.
                #print(f"G {permutation=!r}")
                n = [[None for y in range(length+1)] for x in range(big+1)]
                #print(f"N {len(n)=} {len(n[0])=}")
                z = self._containing_class.Shape.zero()
                for x in range(big+1):
                    n[x][0] = z
                for y in range(length+1):
                    n[0][y] = z
                self.nodes = n
                #print(f"M {len(self.nodes)=} {len(self.nodes[0])=}")
                # An alpha value is recorded at the x,y of the node SW of
                # its cell.
                # In this subclass, alpha values are in alpha_print.
                p = [[self._containing_class.alpha_print[0]
                      for y in range(length)] for x in range(big)]
                for i, (n, c) in enumerate(permutation):
                    p[n-1][i] = c
                    #print(f"F {i=!r} {n=!r} {c=!r} {p[n-1][i]=!r}")
                self.alphas = p
                #print(f"V {self.alphas=}")
                # A G1 edge color is recorded at the x,y of the node # of
                # its G1/horizontal edge in the diagram.
                c = [['?' for y in range(length+1)] for x in range(big)]
                for x in range(big):
                    c[x][0] = self._containing_class.g1_edge_labels[0]
                self.g1_edge_color = c
                #print(f"WA {self.g1_edge_color=}")
                # A G2 edge color is recorded at the x,y of the node S of
                # its G2/vertical edge in the diagram.
                c = [['?' for y in range(length)] for x in range(big+1)]
                for y in range(length):
                    c[0][y] = self._containing_class.g2_edge_labels[0]
                self.g2_edge_color = c
                #print(f"WB {self.g2_edge_color=}")

            def grow(self):
                ''' Execute the growth function on the diagram. '''
                x_len = len(self.nodes)
                y_len = len(self.nodes[0])
                for y in range(y_len-1):
                    for x in range(x_len-1):
                        # x,y are the coordinates of the t node.
                        #print(f"T {x=} {y=}")
                        (z, c1, c2) = self.psi(self.nodes[x][y],
                                               self.nodes[x+1][y],
                                               self.nodes[x][y+1],
                                               self.g1_edge_color[x][y],
                                               self.g2_edge_color[x][y],
                                               self.alphas[x][y])
                        #print(f"U {z=!s} {c1=} {c2=}")
                        self.nodes[x+1][y+1] = z
                        self.g1_edge_color[x][y+1] = c1
                        self.g2_edge_color[x+1][y] = c2
                        #p = self.printable()
                        #print(p, end='')

            @classmethod
            def psi(cls, t, x, y, x_color, y_color, alpha):
                ''' The Psi function defined in [Fom1995] Def. 3.7.12.
                Returns the z shape and the color of b1 and b2. '''
                #print(f"S {t=!s} {x=!s} {y=!s} {x_color} {y_color} {alpha=}")
                if alpha != cls._containing_class.alpha_print[0]:
                    if not (x == t and y == t):
                        raise Exception(f"Inconsistency:  alpha = {alpha!r} t = {t!s} x = {x!s} y = {y!s}")
                    else:
                        return cls.growth_function_alpha(t, alpha)
                else:               # alpha = 0
                    if x == t and y == t:
                        #print(f"Y 1")
                        return (t, cls._containing_class.g1_edge_labels[0],
                                cls._containing_class.g2_edge_labels[0])
                    elif x != t and y == t:
                        #print(f"Y 2")
                        return (x, x_color,
                                cls._containing_class.g2_edge_labels[0])
                    elif x == t and y != t:
                        #print(f"Y 3")
                        return (y, cls._containing_class.g1_edge_labels[0],
                                y_color)
                    elif x != y:    # and x !=t and y != t
                        #print(f"Y 4")
                        return (x.join(y), x_color, y_color)
                    else:           # x == y and x,y != t
                        #print(f"Y 5")
                        return cls.growth_function_promote(t, x,
                                                           x_color, y_color)

            @classmethod
            def growth_function_alpha(cls, t, alpha):
                new = cls._containing_class.Shape()
                new.value = t.value.copy()
                k = "alpha=" + alpha
                if k not in cls._containing_class.algorithm_spec:
                    raise Exception(f"Key {k!r} not in algorithm_spec")
                direction, labels = \
                    cls._containing_class.algorithm_spec[k]
                if direction == 'row 1':
                    new, diagonal = new.row_incr(0)
                elif direction == 'col 1':
                    # Find the first column which is not full.
                    i = len(t.value)
                    new, diagonal = new.col_incr(i)
                    #print(f"BH {t=!s} {alpha=!r} {t.value!r} {i=} {new=!s} {diagonal=}")
                else:
                    raise Exception(f"growth_function_alpha: Direction {direction!r} is invalid")
                if diagonal not in labels:
                    raise Exception(f"Case {k!r} diagonal {diagonal!r} not in algorithm_spec")
                g1_label, g2_label = labels[diagonal]
                return (new, g1_label, g2_label)

            @classmethod
            def growth_function_promote(cls, t, x, x_color, y_color):
                if x == t:
                    raise Exception(f"growth_function_promote() given x = t = {t!s}")
                k = (x_color, y_color)
                if k not in cls._containing_class.algorithm_spec:
                    raise Exception(f"Key {k!r} not in algorithm_spec")
                v = cls._containing_class.algorithm_spec[k]
                if callable(v):
                    # Process lambda values.
                    for i, j in enumerate(x.value):
                        if j != t.row(i):
                            v = v(x, i+1, j+i)
                            break
                    else:
                        raise Exception(f"GeneralShiftedGrowthFunction.GrowthDiagram.growth_function_promote() ran off the end of the loop.")
                    check_algorithm_spec_value(v)
                direction, labels = v
                if direction == 'SW':
                    # Row insertion
                    new, diagonal = cls._containing_class.Shape.row_insert(t, x)
                elif direction == 'NE':
                    # Column insertion
                    new, diagonal = cls._containing_class.Shape.col_insert(t, x)
                elif direction == 'row 1':
                    new = cls._containing_class.Shape()
                    new.value = x.value.copy()
                    _, diagonal = new.row_incr(0)
                elif direction == 'col 1':
                    # Find the first column which is not full.
                    i = len(t.value)
                    new = cls._containing_class.Shape()
                    new.value = x.value.copy()
                    _, diagonal = new.col_incr(i)
                else:
                    raise Exception(f"growth_function_alpha: Direction {direction!r} is invalid")
                if diagonal not in labels:
                    raise Exception(f"Case {k!r} diagonal {diagonal!r} not in algorithm_spec")
                g1_label, g2_label = labels[diagonal]
                return (new, g1_label, g2_label)

        @classmethod
        def check_permutation(cls, permutation):
            if not isinstance(permutation, collections.abc.Sequence):
                raise Exception(f"Permutation {permutation!r} is not a list")
            big = 0
            for i in range(0, len(permutation)):
                v = permutation[i]
                if not (isinstance(v, collections.abc.Sequence) and
                        len(v) == 2):
                    raise Exception(f"Element {v} of permutation {permutation!r} is not a 2-tuple")
                if not (isinstance(v[0], int) and v[0] >= 1):
                    raise Exception(f"Element {v} of permutation {permutation!r} is not a positive integer")
                for j in range(i):
                    if permutation[j][0] == v:
                        raise Exception(f"Element {v} appears in permutation {permutation!r} more than once")
                if not (isinstance(v[1], str) and v[1] in cls.alpha_print):
                    raise Exception(f"Element {v} has an unknown color")
                if v[0] > big:
                    big = v[0]
            return (len(permutation), big)

        @classmethod
        def generate_permutations(cls, n):
            ''' Generate all permutations of 1..n, each decorated with
            all 2^n combinations of elements in alpha_print. '''

            r = itertools.product(itertools.permutations(range(1, n+1)),
                                  itertools.product(cls.alpha_print[1:],
                                                    repeat=n))
            r = tuple(map(lambda x: tuple(zip(*x)), r))
            return r

    GeneralShiftedGrowthFunction.self_check()

    return GeneralShiftedGrowthFunction

def gen_DoubledGrowthFunction(p_base_growth_function):
    ''' Returns a growth function class like that returned by
    gen_GeneralUnshiftedGrowthFunction et al. but with changes to
    implement processing doubled permutatios.

    Permutations contain strings '1-', '1+', '2-', etc. in place of
    integers.  Printing functions use those strings, and so entries
    are spaced 4 characters (including color) apart rather than 3.

    This version handles the case we are interested at the moment:
    input permutations have colors (the elements are pairs, with the
    first element of the pair being an int) and output permutations
    are also pairs, with the colors copied unchanged.

    The following methods of the base class have wrappers in the
    returned class:
	GrowthDiagram
        GrowthDiagram.check_growth_census
        GrowthDiagram.check_permutation

    Adds a method, double_perm, for doubling an input permutation
    (sequence of ints).
    Adds a method, generate_double_permutations, to turn all the
    elements of generate_permutations into all possible double
    permutations.
    Adds a method, shape_is_doubled, that tests a shape for being a
    doubled shape (with x- x+ in the first row). '''

    @link_contained_classes
    class DoubledGrowthFunction(p_base_growth_function):

        #print(f"DC {p_base_growth_function!r}")

        @staticmethod
        def double_perm(perm):
            '''Doubles simple permutations (sequence of ints) by putting the
            reversed '-' elements before the '+' elements. '''
            #print(f"DA {perm=!r}")
            dperm =  list(map(lambda x: (str(x[0])+'-', x[1]), reversed(perm))) + \
                list(map(lambda x: (str(x[0])+'+', x[1]), perm))
            #print(f"DB {dperm=!r}")
            return dperm

        @staticmethod
        def serialize(x):
            ''' Translates number, color pairs. '''
            return (2*int(x[0][:-1]) 
                    if x[0][-1] == '+'
                    else 2*int(x[0][:-1])-1,
                    x[1])

        @classmethod
        def serialize_perm(cls, dperm):
            ''' Convert a doubled permutation into a permutation of
            ints. '''
            #print(f"DF {dperm=!r}")
            perm = list(map(cls.serialize, dperm))
            #print(f"DG {perm=!r}")
            return perm

        @staticmethod
        def deserialize(n):
            ''' Translates numbers, not pairs. '''
            return str(n//2) + '+' if n % 2 == 0 else str((n+1)//2) + '-'

        @classmethod
        def generate_double_permutations(cls, n):
            ''' Return all double permutations, based on the returns
            of generate_permutations(). '''
            # Use a mess of nested iterators rather than explicit loops.
            r0 = cls.generate_permutations(n)
            r1 = map(lambda x: tuple(zip(*x)),
                     itertools.product(r0,
                                       itertools.product(('+-', '-+'), 
                                                         repeat=n)))
            r2 = map(lambda a:
                     list(map(lambda x: (str(x[0][0])+x[1][0], x[0][1]), a)) +
                     list(map(lambda x: (str(x[0][0])+x[1][1], x[0][1]),
                              reversed(a))),
                     r1)
            return tuple(r2)

        @staticmethod
        def shape_is_doubled(shape):
            ''' Test unshifted Shape for being a doubled shape (with x- x+ in
            the first row). '''
            v = shape.value
            #print(f"EA {v=!r}")
            i = 0
            while i < len(v) and i+1 <= v[i]:
                #print(f"EB {v[i]-1=!r} {sum(x > i for x in v)=!r}")
                if v[i]-1 != sum(x > i for x in v):
                    #print(f"EC return False")
                    return False
                i += 1
            #print(f"EC return True")
            return True

        class GrowthDiagram(p_base_growth_function.GrowthDiagram):

            # Override methods that are called with doubled
            # permutations with wrappers that serialize the permutations.

            def __init__(self, perm):
                super().__init__(self._containing_class.serialize_perm(perm))

            @classmethod
            def check_growth_census(cls, perms):
                super().check_growth_census(
                    list(map(cls._containing_class.serialize_perm, perms)))
        
            @classmethod
            def check_permutation(cls, permutation):
                super().check_permutation(cls._containing_class.serialize_perm, 
                                          permutation)

            # Override with wrappers of printing functions.

            def _p(self, shifted=False):
                ''' Return list of strings that is the printable form of
                the P tableau. '''
                # Assemble the rows of the string.
                tableau = []
                # Iterate across the top row, excluding the first element,
                # which is 0.
                n_old = self._containing_class.Shape.zero()
                for x, v in enumerate(self.g1_edge_color):
                    n = self.nodes[x+1][-1]
                    #print(f"C {n=!r} {n.value=!r} {len(n.value)=!r}")
                    #print(f"C {n_old=!r} {n_old.value=!r}")
                    # Find the row that's been extended.
                    for i in range(len(n.value)):
                        if i >= len(n_old.value):
                            # A new row has been added.
                            tableau.append((i * '    ' if shifted else '') +
                                           self._containing_class.deserialize(x+1) +
                                           v[-1] + ' ')
                            break
                        elif n.value[i] > n_old.value[i]:
                            # Row i has been extended.
                            tableau[i] += \
                                self._containing_class.deserialize(x+1) + \
                                v[-1] + ' '
                            break
                    n_old = n
                return tableau

    return DoubledGrowthFunction

def gen_GeneralYF1GrowthFunction(p_alpha_1_first):
    ''' Generate a class GeneralY1GrowthFunction parameterized for
    inserting 1 when alpha = 1 either first or last in the initial
    sequence of 2's. '''

    if p_alpha_1_first not in (True, False):
        raise Exception(f"p_alpha_1_first {p_alpha_1_first!r} is bogus")

    @link_contained_classes
    class GeneralYF1GrowthFunction(GrowthFunctionBase):
        ''' Growth functions and diagrams for YF1 insertion. '''

        # The correspondences are:
        # 
        #   2^n 2 u       2^m 1 2^n-m 1 u
        #          \     /
        #          2^n 1 u = x
        # 	 /     \
        #     2^n u       2^m 1 2^n-m-1 1 u = t
        # 
        # The ones on the left are present ony if 1 is prsent in x.  Thus we
        # naturally map one to the other for "promotion" (a/k/a bumping).
        # 
        # The upper-right has n+1 choices.  The lower-left has n choices.  So it
        # is a question whether we map alpha=1 to m=0 or m=n.  Presumably the
        # rest map linearly for "promotion".
        # 
        # To do promotion, compare the lower value (t) with the upper value (x),
        # character-by-character, right-to-left.  The first non-match we see
        # tells the covering type:
        # 
        # pat	t	x	Covering
        # 
        # 1	2	1	left type
        # 3	1	2	right type
        # 2	none	1	left type, n = 0
        # 
        # left type patterns:
        # 
        # 	2^n 1   u
        # 	    2^n u
        # 
        # 	1 u
        # 	  u
        # 
        # right type patterns:
        # 
        # 		  2^n 1 u
        # 	2^m 1 2^n-m-1 1 u
        # 
        # 	          2^n 1 u
        # 	      2^n-1 1 1 u

        alpha_1_first = p_alpha_1_first

        g2_edge_labels = '||'
        alpha_print = ('', 'X')

        class Shape(GrowthFunctionBase.Shape):
            ''' Elements of YF1, represented as a string of 1's and 2's.
            The zero element is the null string. '''

            def __init__(self, v=None):
                self.value = v

            def __eq__(self, other):
                return self.value == other.value

            def __str__(self):
                return self.value if self.value != '' else '0'

            def join(self, other):
                # See fibonacci.tex for an exposition of the cases
                # that can happen.
                def z(xv, yv, i):
                    ''' Compute the join, knowing that xv[i] = 1,
                    yv[i] = 2, and they match after that point. '''
                    try:
                        j = xv[:i].rindex('1')
                        # xv has a preceding 1 at j, case 3 in fibonacci.tex.
                        # Check xv[:i] has no other 1.
                        try:
                            xv[:j].rindex('1')
                            raise ValueError(f"join({xv}, {yv}) is impossible")
                        except ValueError:
                            pass
                        # Check that yv[:i] has no 1.
                        try:
                            yv[:i].rindex('1')
                            raise ValueError(f"join({xv}, {yv}) is impossible")
                        except ValueError:
                            pass
                        return self.__class__(yv[:i] + '2' + xv[i:])
                    except ValueError:
                        # xv does not have a preceding 1 at j, case 2
                        # in fibonacci.tex.
                        # Check that yv[:i] has a 1.
                        try:
                            j = yv[:i].rindex('1')
                            # Check that yv[:i] has no other 1.
                            try:
                                yv[:j].rindex('1')
                                raise ValueError(f"join({xv}, {yv}) is impossible")
                            except ValueError:
                                pass
                            return self.__class__(xv[:i] + '2' + xv[i:][1:])
                        except ValueError:
                            raise ValueError(f"join({xv}, {yv}) is impossible")
                # Search from the end for the first difference.
                xv = self.value
                yv = other.value
                # Handle the x = y case, which isn't expected in our context,
                # but is a valid computation.
                if xv == yv: return z
                for i in range(-1, -len(xv)-1, -1):
                    # yv[i] might cause an index error.
                    try:
                        if xv[i] != yv[i]:
                            if xv[i] == '1':
                                return z(xv, yv, i)
                            else:
                                return z(yv, xv, i)
                    except IndexError:
                        raise ValueError(f"join({xv}, {yv}) is impossible")
                raise ValueError(f"join({x.value}, {y.value}) is impossible")

            @classmethod
            def zero(cls):
                ''' Return the zero tableau. '''
                return cls('')

        class GrowthDiagram(GrowthFunctionBase.GrowthDiagram):

            @classmethod
            def growth_function_alpha(cls, t, alpha):
                if cls._containing_class.alpha_1_first:
                    return (cls._containing_class.Shape(
                        '1' + t.value), '|')
                try:
                    i = t.value.index('1')
                    return (cls._containing_class.Shape(
                        t.value[:i] + '1' + t.value[i:]), 0)
                except ValueError:
                    return (cls._containing_class.Shape(
                        t.value + '1'), '|')

            @classmethod
            def growth_function_promote(cls, t, x, y_color):
                # Index through t and x from right to left.
                # We know len(x) >= len(t).
                xv = x.value
                tv = t.value
                for i in range(-1, -len(tv)-1, -1):
                    if xv[i] != tv[i]:
                        if tv[i] == '1':
                            # Right type.
                            # t to x converts 1 to 2; insert 1 before/after
                            # that 2.
                            if cls._containing_class.alpha_1_first:
                                #print(f"FB AT")
                                zv = tv[:i] + '2' + tv[i:]
                            else:
                                #print(f"FB AF")
                                # Use [i:][1:] rather than [i+1:] because
                                # i might be -1.
                                zv = tv[:i] + '12' + tv[i:][1:]
                        else:
                            # Left type.
                            # t to x adds a 1; convert it to a 2.
                            #print(f"FB B")
                            # Use [i:][1:] rather than [i+1:] because
                            # i might be -1.
                            #print(f"{i} {xv[:i]} {xv[i]} {xv[i:][1:]}")
                            zv = xv[:i] + '2' + xv[i:][1:]
                        break
                else:
                    # Left type, n = 0.
                    #print(f"FB C")
                    zv = '2' + tv
                #print(f"FA growth_function_promote(t={tv}, x={xv}) = {zv}")
                return (cls._containing_class.Shape(zv), '|')

            def _p(self, shifted=False):
                return [f"*** {self.nodes[-1][-1]}\n"]

            def _q(self, shifted=False):
                return [f"*** {self.nodes[-1][-1]}\n"]

        def check_permutation(permutation):
            if not isinstance(permutation, collections.abc.Sequence):
                raise Exception(f"Permutation {permutation!r} is not a list")
            for i in range(0, len(permutation)):
                v = permutation[i]
                if not isinstance(v, int) or v < 1:
                    raise Exception(f"Element {v} of permutation {permutation!r} is not a positive integer")
                for j in range(i):
                    if permutation[j] == v:
                        raise Exception(f"Element {v} appears in permutation {permutation!r} more than once")
            return (len(permutation), max(permutation, default=0))

        @staticmethod
        def generate_permutations(n):
            ''' Generate all permutations of 1..n. '''
            return tuple(map(list, itertools.permutations(range(1, n+1))))

    GeneralYF1GrowthFunction.self_check()

    return GeneralYF1GrowthFunction

# Arguments for gen_GeneralUnshiftedGrowthFunction and
# gen_GeneralShiftedGrowthFunction.
# Arguments are given as tuples, and should be used in the form
#    g = gen_GeneralUnshiftedGrowthFunction(*algorithm_unshifted_row)

# The first two definitions use default arguments.
algorithm_unshifted_row = \
    ({('-', '|'): ('SW', '-', '|'),
      'alpha=X': ('row 1', '-', '|')},)
algorithm_unshifted_col = \
    ({('-', '|'): ('NE', '-', '|'),
      'alpha=X': ('col 1', '-', '|')},)
algorithm_unshifted_mixed = \
    ({'alpha=U': ('row 1', 'U', '|'),
      ('U', '|'): ('SW', 'U', '|'),
      'alpha=C': ('col 1', 'C', '|'),
      ('C', '|'): ('NE', 'C', '|'),
      },
     ('', 'U', 'C'),
     '-UC',
     '||')
algorithm_unshifted_left_right = \
    ({'alpha=U': ('row 1', '-', 'U'),
      ('-', 'U'): ('SW', '-', 'U'),
      'alpha=C': ('col 1', '-', 'C'),
      ('-', 'C'): ('NE', '-', 'C'),
      },
     ('', 'U', 'C'),
     '--',
     '|UC')
algorithm_unshifted_double = \
    ({'alpha=UU': ('row 1', 'U', 'U'),
      ('U', 'U'): ('SW', 'U', 'U'),
      'alpha=UC': ('col 1', 'U', 'C'),
      ('U', 'C'): ('NE', 'U', 'C'),
      'alpha=CU': ('col 1', 'C', 'U'),
      ('C', 'U'): ('NE', 'C', 'U'),
      'alpha=CC': ('row 1', 'C', 'C'),
      ('C', 'C'): ('SW', 'C', 'C'),
      },
     ('', 'UU', 'UC', 'CU', 'CC'),
     '-UC',
     '|UC')
algorithm_shifted = \
    ({'alpha=X': ('row 1', {'on': ('-', '-'), 'off': ('-', 'B')}),
      ('-', 'B'): ('SW', {'on': ('-', '-'), 'off': ('-', 'B')}),
      ('-', 'R'): ('NE', {'off': ('-', 'R')}),
      ('-', '-'): ('NE', {'off': ('-', 'R')})},
     ('', 'X'),
     "--",
     "|-BR")
algorithm_shifted_sagan = \
    ({'alpha=X': ('row 1', {'on': ('-', '-'), 'off': ('-', 'B')}),
      ('-', 'B'): ('SW', {'on': ('-', '-'), 'off': ('-', 'B')}),
      ('-', 'R'): lambda x, i, j:
                         ('row 1', {'off': ('-', 'R')})
                         if i == len(x.value) else
                         ('SW', {'off': ('-', 'R')}),
      ('-', '-'): ('row 1', {'off': ('-', 'R')})},
     ('', 'X'),
     "--",
     "|-BR")
algorithm_shifted_mixed = \
    ({'alpha=X': ('row 1', {'on': ('-', '|'), 'off': ('U', '|')}),
      ('U', '|'): ('SW', {'on': ('-', '|'), 'off': ('U', '|')}),
      ('C', '|'): ('NE', {'off': ('C', '|')}),
      ('-', '|'): ('NE', {'off': ('C', '|')})},
     ('', 'X'),
     "--UC",
     "||")
# algorithm_unshifted_mclarnan_fairy
def unshifted_mclarnan_fairy(x, i, j):
    ''' Return the bumping instruction for McLarnan's unshifted fairy
    insertion algorithm. '''
    #print(f"BA {x=!s} {i=} {j=}")
    # Go down the rows to find which deletion point i,j is.
    k = 0
    count = 0
    while True:
        #print(f"BE {k=}")
        # If row k ends with a deletion point
        if x.value[k] > x.row(k+1):
            count += 1
        # If row k ends with i,j
        if k == i-1:
            break
        k += 1
    #print(f"BB {count=}")
    # Go up the rows to find the count-th insertion point, counting
    # the last insertion point (in the empty row) as 1.
    k = len(x.value)
    while True:
        #print(f"BF {k=}")
        # If this is an insertion point [we know k > 0]
        if x.row(k) < x.value[k-1]:
            # If this is the insertion point we seek
            count -= 1
            if count == 0:
                break
        k -= 1
    #print(f"BC {k=}")
    # The desired insertion point is row k, which we return as "row
    # [k+1]".
    r = (f"row {k+1}", '-', '|')
    #print(f"BG {r=!r}")
    return r
algorithm_unshifted_mclarnan_fairy = \
    ({'alpha=X': ('row 1', '-', '|'),
      ('-', '|'): unshifted_mclarnan_fairy,
      },)
algorithm_unshifted_jitter = \
    ({'alpha=U': ('row 1', '-', 'C'),
      ('-', 'U'): ('SW', '-', 'C'),
      'alpha=C': ('col 1', '-', 'U'),
      ('-', 'C'): ('NE', '-', 'U'),
      },
     ('', 'U', 'C'),
     '--',
     '|UC')
# McLarnan's "shifted column" algorithm, which puts circles on the P
# tableau.
algorithm_shifted_column = \
    ({'alpha=X': ('col 1', {'on': ('U', '|'),
                            'off': ('C', '|')}),
      ('U', '|'): ('NE', {'off': ('U', '|')}),
      ('C', '|'): ('NE', {'off': ('C', '|')}),
      },
     ('', 'X'),
     '-UC',
     '||')
# Dual of McLarnan's "shifted column" algorithm, which puts circles on
# the Q tableau.
algorithm_dual_shifted_column = \
    ({'alpha=X': ('col 1', {'on': ('-', 'U'),
                            'off': ('-', 'C')}),
      ('-', 'U'): ('NE', {'off': ('-', 'U')}),
      ('-', 'C'): ('NE', {'off': ('-', 'C')}),
      },
     ('', 'X'),
     '--',
     '|UC')

